Convex geometries representable with colors, by ellipses on the plane, and impossible by circles

A convex geometry is a closure system satisfying the anti-exchange property. This paper, following the work of K. Adaricheva and M. Bolat (2016) and the Polymath REU 2020 team, continues to investigate representations of convex geometries on a 5-element base set. It introduces several properties: the opposite property, nested triangle property, area Q property, and separation property, of convex geometries of circles on a plane, preventing this representation for numerous convex geometries on a 5-element base set. It also demonstrates that all 672 convex geometries on a 5-element base set have a representation by ellipses, as given in the appendix for those without a known representation by circles, and introduces a method of expanding representation with circles by defining unary predicates, shown as colors.

==> anc/AppendixA.tex <==
% \documentclass{article}
% \usepackage[utf8]{inputenc}
% \usepackage{tikz}
% \usepackage{float}
% \usepackage{tkz-euclide}
% \usepackage{tikz}
% \usepackage{hyperref}
% \usepackage{amssymb,amsthm,amsmath,mathtools,etoolbox,fixmath,colortbl,caption,color,graphicx,float,xcolor}
% \usepackage{multicol}
% \title{}
% \author{}
% \date{}
% \begin{document}

%\maketitle


\section*{4}
\begin{figure}[H]
    \centering
      \begin{tikzpicture}
            %circles
            \draw (2.4841856458420803,2.587445237446953) circle (0.5 cm);
            \draw (3.54,0.25733395387455765) circle (0.5cm);
            \draw (0.8,0.25) circle (0.3cm);
            \draw(2.35,1.1)ellipse (1.2cm and 0.24779564872759766cm);
            \draw[gray] (2.45,2.6)node {$a$};
            \draw[gray] (3.6,0.26)node {$b$};
            \draw[gray] (0.8,0.25)node {$c$};
            \draw[gray] (2.55,1.75)node {$e$};
            \draw[gray] (2.15,1.0994874225036728)node {$d$};
            \draw [rotate around={90.0:(2.55,0.8)}](2.55,0.8)ellipse (0.75cm and 0.24779564872759766cm);
        \end{tikzpicture}
        \caption{$abc\to de$}
\end{figure}

\section*{7}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw[gray] (5.898553940740705,5.774755841861785)circle(0.075);
            \filldraw[gray] (5.662898203035794,0.7747558418617846)circle(0.075);
            \draw [rotate around={31.351058741369005:(5.442611317789882,3.090329612353578)}](5.442611317789882,3.090329612353578)ellipse (1.979770627965218cm and 0.3442512609032007cm);
            \draw [rotate around={-26.182743599124937:(5.751591743433423,3.031388717722021)}](5.751591743433423,3.031388717722021)ellipse (2.004968672382937cm and 0.43906754844274054cm);
            \draw [rotate around={90.0:(5.611668694839074,3.320862399238819)}](5.611668694839074,3.320862399238819)ellipse (1.225422786916269cm and 0.3540714924753046cm);
            \draw[gray] (6.198553940740705,5.774755841861785)node {$a$};
            \draw[gray] (7.322734268609516,4.125165677927359)node {$b$};
            \draw[gray] (3.7469145964784722,4.135411579566703)node {$c$};
            \draw[gray] (5.962898203035794,0.7747558418617846)node {$d$};
            \draw[gray] (5.970275252216113,4.473526333665063)node {$e$};
        \end{tikzpicture}
        \caption{$acd \to e,abd \to e,abc \to e$}
\end{figure}

\section*{11}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw[gray] (6.011740006584328,5.94675395476186)circle(0.075);
            \draw [rotate around={34.07345363712023:(5.472210092054433,3.046112929120837)}](5.472210092054433,3.046112929120837)ellipse (2.060661832221122cm and 0.5246371213699825cm);
            \draw [rotate around={-32.33018573505111:(6.236098980943293,3.083506091513999)}](6.236098980943293,3.083506091513999)ellipse (2.077057144770167cm and 0.5685767663121655cm);
            \draw [rotate around={-89.80708564646875:(5.856825476669804,2.7149163479242575)}](5.856825476669804,2.7149163479242575)ellipse (1.7724092681084822cm and 0.7901277036342746cm);
            \draw (5.867194048252482,3.3526823132871324) circle (1.0481426294470026cm);
            \draw[gray] (6.411740006584328,5.94675395476186)node {$a$};
            \draw[gray] (7.272423767268052,4.408292416300322)node {$b$};
            \draw[gray] (4.291654536498908,4.408292416300322)node {$c$};
            \draw[gray] (5.798064792909121,0.7467539547618607)node {$d$};
            \draw[gray] (5.9049023997467245,3.3185488265567327)node {$e$};
        \end{tikzpicture}
        \caption{$bcd \to e,acd \to e,abd \to e,abc \to e$}
\end{figure}

\section*{12}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw[gray] (-0.250683580659666065,3.916647538099137) circle (0.075);
            \draw (0.0,0.40594190485755793) circle (1.082511746286821cm);
            \draw[gray] (-0.03683580659666065,3.916647538099137)node {$a$};
            \draw[gray] (2.040644299504114,-0.7650500746329584)node {$b$};
            \draw[gray] (-2.0972867349786073,-0.8844134698584226)node {$c$};
            \draw[gray] (-0.05484641667623855,-1.0833524619008628)node {$d$};
            \draw[gray] (0.6082835567985565,1.6487430288153178)node {$e$};
            \draw [rotate around={29.744881296942225:(-0.22552328047642106,0.0)}](-0.22552328047642106,0.0)ellipse (1.9436293417775201cm and 0.6868378744823951cm);
            \draw [rotate around={90.0:(0.0,0.22552328047642106)}](0.0,0.22552328047642106)ellipse (1.2719513018870148cm and 0.8489266656915072cm);
            \draw [rotate around={-29.744881296942225:(0.22552328047642106,0.0)}](0.22552328047642106,0.0)ellipse (1.9436293417775201cm and 0.6868378744823951cm);
        \end{tikzpicture}
        \caption{$acd \to e, abd \to e, abc \to de$}

\end{figure}

\section*{14}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \filldraw[gray] (-2.4463684006072564,0.0) circle (0.074463684006072565cm);
            \filldraw[gray] (2.4463684006072564,0.0) circle (0.074463684006072565cm);
            \draw (0.0,0.12231842003036282) circle (0.4892736801214513cm);
            \draw[gray] (0.6514017098816942,1.0062835972843966)node {$a$};
            \draw[gray] (-0.7948777930817132,0.9663311248268427)node {$b$};
            \draw[gray] (-2.7463684006072564,0.0) node {$c$};
            \draw[gray] (2.7291679153866706,-0.000518708645957639)node {$d$};
            \draw[gray] (-0.019799827405191022,0.42297749940411195)node {$e$};
            \draw [rotate around={39.40066066347944:(0.0,0.12231842003036282)}](0.0,0.12231842003036282)ellipse (0.9554848095635227cm and 0.3565917858785349cm);
            \draw [rotate around={-39.40066066347944:(0.0,0.12231842003036282)}](0.0,0.12231842003036282)ellipse (0.9554848095635227cm and 0.3565917858785349cm);
        \end{tikzpicture}
        \caption{$bcd \to e,acd \to e,ab \to e$}
\end{figure}

\section*{15}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,-1.6341305897572918) circle (0.8170652948786459cm);
            \draw (3.2682611795145835,-1.6341305897572918) circle (0.8170652948786459cm);
            \draw (2.4511958846359376,-3.2682611795145835) circle (0.8170652948786459cm);
            \draw[gray] (-0.9146735256067706,-0.7344812150885379)node {$a$};
            \draw[gray] (4.004599821868447,-0.6936008271593795)node {$b$};
            \draw[gray] (2.4783986725132547,-4.195687393090612)node {$c$};
            \draw[gray] (1.660790913930116,-0.4483184995844295)node {$d$};
            \draw[gray] (1.129345870851076,-2.3560699362784856)node {$e$};
            \draw [rotate around={89.7781240737132:(1.6343469623385207,-1.7542985139947078)}](1.6343469623385207,-1.7542985139947078)ellipse (0.8339879876514011cm and 0.13128967062649774cm);
            \draw [rotate around={0.4939942272769953:(1.6739636505508872,-2.009649821145227)}](1.6739636505508872,-2.009649821145227)ellipse (0.6289038312143401cm and 0.21277834603960888cm);
        \end{tikzpicture}
        \caption{$acd \to e,abc \to de,ab \to e$}
\end{figure}
\section*{18}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,3.8570388037851053) circle (0.04821298504731382cm);
            \draw (0.0,0.43391686542582436) circle (1.1571116411355316cm);
            \draw[gray] (-0.2189196201170756,3.9692356135466818)node {$a$};
            \draw[gray] (2.3189610789627715,-0.9832545204225323)node {$b$};
            \draw[gray] (-2.322817362185516,-0.9737121502222064)node {$c$};
            \draw[gray] (-0.01852984591023156,-1.3069155588199239)node {$d$};
            \draw[gray] (-0.056699326711535186,0.3908467884244172)node {$e$};
            \draw [rotate around={29.744881296942225:(-0.24106492523656908,0.0)}](-0.24106492523656908,0.0)ellipse (2.077572040338367cm and 0.7341704169608049cm);
            \draw [rotate around={90.0:(0.0,0.265171417760226)}](0.0,0.265171417760226)ellipse (1.4222830588957576cm and 1.0227518600460364cm);
            \draw [rotate around={-29.744881296942225:(0.24106492523656908,0.0)}](0.24106492523656908,0.0)ellipse (2.077572040338367cm and 0.7341704169608049cm);
        \end{tikzpicture}
        \caption{$bcd \to e,acd \to e,abd \to e,abc \to de$}
\end{figure}

\section*{21}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-2.2222222222222223,0.8888888888888888) circle (1.5333333333333334cm);
            \draw (0.4444444444444444,1.7777777777777777) circle (0.7999999999999999cm);
            \draw (0.001498926989328532,0.0296343296020545) circle (0.6cm);
            \draw[gray] (-2.2677865025719846,0.9708620969281754)node {$a$};
            \draw[gray] (0.2227931490481301,1.9591873555075972)node {$b$};
            \draw[gray] (1.0859305415408156,-0.7092908426568414)node {$c$};
            \draw[gray] (0.7960217990241883,0.7270751998119181)node {$d$};
            \draw[gray] (-0.06711559346849705,-0.8434024920848799)node {$e$};
            \draw [rotate around={29.744881296942225:(-0.1111111111111111,0.0)}](-0.1111111111111111,0.0)ellipse (0.9575899006827223cm and 0.3383922015754454cm);
            \draw [rotate around={-35.53767779197438:(0.09865514612754885,-0.15091058029479185)}](0.09865514612754885,-0.15091058029479185)ellipse (1.018253781882714cm and 0.3510847723910422cm);
        \end{tikzpicture}
        \caption{$abe \to d,bcd \to e,acd \to e,abc \to de$}
\end{figure}

\section*{23}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-1.4937985288068114,0.0) circle (1.1452455387518887cm);
            \draw (0.6052317162630193,0.4021450278271085) circle (0.8962791172840868cm);
            \draw (0.0,0.0) circle (0.6722093379630651cm);
            \draw[gray] (-1.7370364121836592,0.16958042210460914)node {$a$};
            \draw[gray] (0.6086157716084045,1.4803860542237188)node {$b$};
            \draw[gray] (2.5609559324412994,-0.6513978422226228)node {$c$};
            \draw[gray] (0.8707768980322235,0.7421955140303255)node {$d$};
            \draw[gray] (-0.03298909042883637,0.8456801691976236)node {$e$};
            \draw [rotate around={20.806791012711233:(0.2489664214678019,-0.024896642146780192)}](0.2489664214678019,-0.024896642146780192)ellipse (1.3990816752461992cm and 0.4290213413000651cm);
            \draw [rotate around={-20.973493421320796:(0.7468992644034057,-0.07468992644034057)}](0.7468992644034057,-0.07468992644034057)ellipse (1.6337668954027302cm and 0.33145646447263266cm);
        \end{tikzpicture}
        \caption{$bcd \to e,acd \to e,abc \to de,ab \to e$}
\end{figure}

\section*{26}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.7996888094054855,-0.5428126870579265) circle (1.84556313599695cm);
            \draw (2.388375823054877,1.9541256734085355) circle (0.080856253741158531cm);
            \draw (0.8685002992926825,0.8685002992926825) circle (0.08856253741158531cm);
            \draw (2.171250748231706,1.085625374115853) circle (0.21712507482317062cm);
            \draw[gray] (3.621673746677932,-0.6959586236874477)node {$a$};
            \draw[gray] (2.1176867587542714,2.1542544793008456)node {$b$};
            \draw[gray] (0.6452519454024367,1.0814805438587574)node {$c$};
            \draw[gray] (1.7916476215120796,1.5442457709122073)node {$d$};
            \draw[gray] (2.391138938376755,1.4390718556727868)node {$e$};
            \draw [rotate around={-45.78482460299189:(2.149538240749389,1.1019097547275907)}](2.149538240749389,1.1019097547275907)ellipse (0.3342018598990929cm and 0.18212036468759082cm);
        \end{tikzpicture}
        \caption{$ bcd \to e,ad \to e,abc \to de$}
\end{figure}

\section*{27}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-0.7407407407407407,0.0) circle (0.7407407407407407cm);
            \draw (2.5925925925925926,0.0) circle (0.9259259259259258cm);
            \draw (1.1111111111111112,-0.2222222222222222) circle (0.5925925925925926cm);
            \draw[gray] (-0.7841819953583874,0.08982842078260157)node {$a$};
            \draw[gray] (1.8896949251525371,-1.0856412783980575)node {$b$};
            \draw[gray] (2.5751503234305186,0.04753466856763184)node {$c$};
            \draw[gray] (0.4752600401227347,-1.0191796677745335)node {$d$};
            \draw[gray] (1.469470801239206,0.5221364739002209)node {$e$};
            \draw [rotate around={48.01278750418333:(1.0,-0.37037037037037035)}](1.0,-0.37037037037037035)ellipse (0.6029734188774665cm and 0.33954619937997293cm);
            \draw [rotate around={-45.0:(1.1111111111111112,-0.37037037037037035)}](1.1111111111111112,-0.37037037037037035)ellipse (0.8380524814062786cm and 0.4057204129667895cm);
        \end{tikzpicture}
        \caption{$abe \to d,bcd \to e,abc \to de,ac \to e$}
\end{figure}

\section*{33}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,2.2289764397352236) circle (0.07429921465784078cm);
            \draw (0.0,0.4457952879470447) circle (1.0030393978808507cm);
            \draw[gray] (-0.33260690687693195,2.523378753531788)node {$a$};
            \draw[gray] (2.6299501707486386,-1.2894066345961395)node {$b$};
            \draw[gray] (-2.770049829251361,-1.2551600592536731)node {$c$};
            \draw[gray] (0.9774387552235245,-0.110867821810726607)node {$d$};
            \draw[gray] (-0.5837484593883475,0.7768034110660009)node {$e$};
            \draw [rotate around={33.07067782276166:(-0.6315433245916466,-0.07429921465784078)}](-0.6315433245916466,-0.07429921465784078)ellipse (2.114247168359416cm and 0.9144699913060078cm);
            \draw [rotate around={-33.07067782276166:(0.6315433245916466,-0.07429921465784078)}](0.6315433245916466,-0.07429921465784078)ellipse (2.114247168359416cm and 0.9144699913060078cm);
            \draw [rotate around={90.0:(0.0,0.40864568061812434)}](0.0,0.40864568061812434)ellipse (1.047618926675555cm and 0.48471340769132065cm);
        \end{tikzpicture}
        \caption{$abc \to de,ac \to e,ab \to e$}
\end{figure}

\section*{34}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.556420233463035,0.7782101167315175) circle (0.48638132295719844cm);
            \draw (-1.9455252918287937,0.0) circle (1.0116731517509727cm);
            \draw (0.0,0.0) circle (0.5252918287937743cm);
            \draw[gray] (1.589490072799875,0.638597432537292)node {$a$};
            \draw[gray] (-2.0756551630784505,-0.23245315739017483)node {$b$};
            \draw[gray] (0.9783424897190059,-0.632210674506645)node {$c$};
            \draw[gray] (0.8226474567368038,0.5628539029783818)node {$d$};
            \draw[gray] (0.007291899791550763,0.838597432537292)node {$e$};
            \draw [rotate around={29.744881296942225:(-0.09727626459143969,0.0)}](-0.09727626459143969,0.0)ellipse (0.8383569169401266cm and 0.29625776402519544cm);
            \draw [rotate around={-35.53767779197438:(0.09727626459143969,-0.09727626459143969)}](0.09727626459143969,-0.09727626459143969)ellipse (0.8914673187689133cm and 0.30736993691822717cm);
        \end{tikzpicture}
        \caption{$bcd \to e,acd \to e,abc \to de,ab \to d$}
\end{figure}

\section*{35}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.25cm);
            \draw (-0.625,3.125) circle (0.625cm);
            \draw (1.25,3.125) circle (0.065cm);
            \draw (0.0,2.5) circle (0.25cm);
            \draw[gray] (-0.09103511293981717,-0.051483831863152925)node {$a$};
            \draw[gray] (-0.7936789563897974,3.198243944093104)node {$b$};
            \draw[gray] (1.4344066826590092,3.1583209984425356)node {$c$};
            \draw[gray] (0.40439468487437906,3.0305675723607166)node {$d$};
            \draw[gray] (-0.02715839989890988,2.5195538680334435)node {$e$};
            \draw [rotate around={90.0:(0.0,2.625)}](0.0,2.625)ellipse (0.4426726581436532cm and 0.23523197543692573cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,abc \to de,ab \to e $}
\end{figure}

\section*{39}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.0925334190749845,-0.5057941630053581) circle (0.6278660555774207cm);
            \draw (2.029695450618583,-0.5655633807667196) circle (0.38217933817756045cm);
            \draw (4.392942498542113,-0.6419062330493225) circle (0.2456867173998603cm);
            \draw[gray] (0.5360759144793654,-1.1588749146356938)node {$a$};
            \draw[gray] (3.102218540194599,0.23276794901172382)node {$b$};
            \draw[gray] (2.027718778126733,-0.5009213158364045)node {$c$};
            \draw[gray] (4.880257904768712,-0.5577230653730338)node {$d$};
            \draw[gray] (3.135352894090965,-0.5103882740925094)node {$e$};
            \draw [rotate around={7.18339661132793:(3.0094747379057187,-1.2697013446794714)}](3.0094747379057187,-1.2697013446794714)ellipse (2.7282796531760627cm and 0.5298389254674511cm);
            \draw [rotate around={-23.45526476255729:(3.1833692067706507,-0.5996578102908766)}](3.1833692067706507,-0.5996578102908766)ellipse (0.8187893397025967cm and 0.1800795514434294cm);
        \end{tikzpicture}
    \caption{$ bcd \to e, acd \to e, ab \to de$}
\end{figure}

\section*{43}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.4615384615384617,3.076923076923077) circle (0.6153846153846154cm);
            \draw (4.0,-0.6153846153846154) circle (0.6153846153846154cm);
            \draw (1.5384615384615385,-0.7692307692307693) circle (0.5384615384615384cm);
            \draw (3.0669966572506833,1.388267308207206) circle (0.46153846153846156cm);
            \draw[gray] (2.292788627349811,3.165066151456209)node {$a$};
            \draw[gray] (3.9589645626782297,-0.631164246650121)node {$b$};
            \draw[gray] (1.4881013858559726,-0.73530024260815)node {$c$};
            \draw[gray] (2.955472237991796,2.436114179750006)node {$d$};
            \draw[gray] (3.0406744165029083,1.6219600295326884)node {$e$};
            \draw [rotate around={90.0:(3.076923076923077,1.5384615384615385)}](3.076923076923077,1.5384615384615385)ellipse (0.6923076923076924cm and 0.31716197120135725cm);
        \end{tikzpicture}
        \caption{$ace \to d,bcd \to e,ab \to de$}
\end{figure}

\section*{45}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.5,1.875) circle (1.125cm);
            \draw (4.375,0.0) circle (0.625cm);
            \draw (0.625,0.0) circle (0.625cm);
            \draw (2.5,0.25) circle (0.3125cm);
            \draw[gray] (2.3121176348927692,2.0768543210139767)node {$a$};
            \draw[gray] (4.301101614011568,-0.16958697519896884)node {$b$};
            \draw[gray] (0.6512655305016912,-0.14434606175837394)node {$c$};
            \draw[gray] (2.4635631155363322,-0.7280079460554163)node {$d$};
            \draw[gray] (2.5493822212343513,0.2897976494198582)node {$e$};
            \draw [rotate around={90.0:(2.5,0.125)}](2.5,0.125)ellipse (0.5625cm and 0.2576941016011044cm);
        \end{tikzpicture}
        \caption{$ad \to e, abc \to de, bc \to e$}
\end{figure}

\section*{46}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.4653306670837931cm);
            \draw (1.3955530162702792,0.0) circle (0.27911060325405584cm);
            \draw[gray] (-0.022494865003834106,1.749272645740597)node {$a$};
            \draw[gray] (3.9346693329162076,-2.2323259167041316)node {$b$};
            \filldraw[gray] (3.5346693329162076,-2.2323259167041316)circle (0.075);
            \draw[gray] (3.8245637528084797,2.062545629080157)node {$c$};
            \filldraw[gray] (3.5245637528084797,2.062545629080157)circle(0.075);
            \draw[gray] (2.2512606592348288,0.0010072871036983188)node {$d$};
            \draw[gray] (1.0790133667384514,-0.42131547526631193)node {$e$};
            \draw [rotate around={0.0:(0.20933295244054187,0.0)}](0.20933295244054187,0.0)ellipse (1.8924909584131953cm and 0.1791059588629078cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,ac \to e,ab \to e $}
\end{figure}

\section*{47}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.0252130252813338,4.823255129175952) circle (0.8934683112591015cm);
            \draw [rotate around={0.0:(2.8996474791240905,5.0152331188249)}](2.8996474791240905,5.0152331188249)ellipse (1.5263477378075272cm and 1.5263402109622706cm);
            \draw [rotate around={90.0:(5.169023143410858,4.3631923474092265)}](5.169023143410858,4.3631923474092265)ellipse (0.9327198823625508cm and 0.9327128433293288cm);
            \draw [rotate around={-41.37841779674036:(2.7871983095135677,4.948925263775741)}](2.7871983095135677,4.948925263775741)ellipse (1.6127025082463589cm and 0.24413756658344818cm);
            \draw [rotate around={-19.158600158096522:(3.3676901938584844,3.901044455074678)}](3.3676901938584844,3.901044455074678)ellipse (0.5939619068371896cm and 0.19380342512305293cm);
            \draw[gray] (3.892769520581033,6.623589516978433)node {$a$};
            \draw[gray] (0.9835303005387239,4.906275799487095)node {$b$};
            \draw[gray] (5.131744714022232,4.435778890585358)node {$c$};
            \draw[gray] (2.8498347058488847,5.627704393136425)node {$d$};
            \draw[gray] (2.5440117150627657,4.035856518018883)node {$e$};
        \end{tikzpicture}
    \caption{$abe \to d,abc \to de,bc \to e,ac \to e$}
\end{figure}

\section*{49}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.1627906976744187,-3.488372093023256) circle (1.1627906976744187cm);
            \draw (0.6976744186046512,-0.23255813953488375) circle (0.5813953488372093cm);
            \draw (1.627906976744186,-0.23255813953488375) circle (0.5813953488372093cm);
            \draw (1.1627906976744187,-0.744186046511628) circle (0.29069767441860467cm);
            \draw[gray] (1.2037505135849922,-3.582417056450048)node {$a$};
            \draw[gray] (0.583193102913255,-0.14548370503718602)node {$b$};
            \draw[gray] (1.6970140964266296,-0.1613954335159493)node {$c$};
            \draw[gray] (1.1082801427124171,-1.3320108707205074)node {$d$};
            \draw[gray] (1.6344705765270485,-0.9615114865815322)node {$e$};
            \draw [rotate around={90.0:(1.1627906976744187,-0.5)}](1.1627906976744187,-0.5)ellipse (0.6167457259644968cm and 0.023987468852343364cm);
        \end{tikzpicture}
        \caption{$bcd \to e,abc \to de,ac \to e,ab \to e$}
\end{figure}

\section*{54}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.6350104602675524,0.08289063884610298) circle (1.3192426937529647cm);
            \draw (2.1094219201856217,-0.5877787193541847) circle (0.3971913486568065cm);
            \draw (5.106745911301799,0.0) circle (0.25533729556508994cm);
            \draw[gray] (1.5399137927937359,-0.8403411620369555)node {$a$};
            \draw[gray] (3.5349811651325953,1.6582132443307243)node {$b$};
            \draw[gray] (4.428670650533599,-1.9543062248255687)node {$c$};
            \draw[gray] (5.454525482367145,-0.1732208419488597)node {$d$};
            \draw[gray] (4.447551414309676,-0.0473490834416718)node {$e$};
            \draw [rotate around={7.183396611327933:(3.757045745989189,-1.237758590653671)}](3.757045745989189,-1.237758590653671)ellipse (2.835446521325181cm and 0.550651006882837cm);
            \draw [rotate around={-3.4873965341119346:(3.623955470846436,-0.28560900851667825)}](3.623955470846436,-0.28560900851667825)ellipse (1.3353692569523823cm and 0.08356988588290784cm);
        \end{tikzpicture}
    \caption{$ bcd \to e, acd \to e, ab \to cde$}
\end{figure}
\section*{56}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.8803936477243006,1.8588297268290366) circle (1.3205979186982186cm);
            \draw (4.20190246858524,0.0) circle (0.600271781226463cm);
            \draw (0.600271781226463,0.0) circle (0.600271781226463cm);
            \draw[gray] (0.6959113565076324,3.1966029407707515)node {$a$};
            \draw[gray] (4.8625780231743,-0.30104964138903045)node {$b$};
            \draw[gray] (-0.13742197682570095,-0.24236419537963816)node {$c$};
            \draw[gray] (2.057413703925473,-0.19541583857212433)node {$d$};
            \draw[gray] (2.7029536100287594,0.6848658515687603)node {$e$};
            \draw [rotate around={90.0:(2.401087124905852,0.12005435624529259)}](2.401087124905852,0.12005435624529259)ellipse (0.5154433320147167cm and 0.18727801062293545cm);
            \draw (2.400886981340831,0.39767199059080777) circle (0.19791680953341434cm);
        \end{tikzpicture}
    \caption{$ ad \to e, abc \to de, bc \to e, ab \to e$}
\end{figure}
\section*{57}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.2061206287660364,2.458303894313712) circle (0.9915325282522228cm);
            \draw (2.8203409836175113,-0.4521843212519127) circle (0.9915325282522228cm);
            \draw (1.670820427889946,0.3793837403382657) circle (0.36530145777713474cm);
            \draw (2.087436901583627,1.0437184507918136) circle (0.31311553523754404cm);
            \draw[gray] (2.039207333379104,3.556283150495864)node {$a$};
            \draw[gray] (4.0668443889876436,-0.022551652572856913)node {$b$};
            \draw[gray] (1.1195686688134827,0.19904802563573262)node {$c$};
            \draw[gray] (2.0724472851103917,1.7945657087375773)node {$d$};
            \draw[gray] (2.6375264645422796,1.1297666741118084)node {$e$};
            \draw [rotate around={90.0:(2.087436901583627,1.0437184507918136)}](2.087436901583627,1.0437184507918136)ellipse (0.46967330285631614cm and 0.21516807080103295cm);
        \end{tikzpicture}
    \caption{$ ace \to d, bcd \to e, ab \to cde$}
\end{figure}

\section*{60}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.3246552672394818cm);
            \draw (3.1539411124749566,-1.8923646674849741) circle (0.12615764449899827cm);
            \draw (3.1539411124749566,1.8923646674849741) circle (0.12615764449899827cm);
            \draw (1.2615764449899827,0.0) circle (0.25231528899799655cm);
            \draw[gray] (-1.67088133331914,0.1199282543667743)node {$a$};
            \draw[gray] (3.184674222236415,-2.180071745633298)node {$b$};
            \draw[gray] (3.529118666680859,1.9199282543668363)node {$c$};
            \draw[gray] (0.6068964444586376,0.4310393654778961)node {$d$};
            \draw[gray] (0.973563111125304,-0.34673841229990153)node {$e$};
            \draw [rotate around={-0.04046363524485412:(0.4017358211592427,0.0010527175380697644)}](0.4017358211592427,0.0010527175380697644)ellipse (1.4985105378139318cm and 0.15348734875172204cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,abc \to de,ac \to e,ab \to e$}
\end{figure}

\section*{69}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.6182373052729555,2.841425488350767) circle (1.0435996439127704cm);
            \draw (3.3916988427165036,-0.5217998219563852) circle (0.5217998219563852cm);
            \draw (1.5648917628638919,-0.6584000235246253) circle (0.45657484421183697cm);
            \draw (2.6005822532531315,1.1771461556568839) circle (0.3913498664672888cm);
            \draw[gray] (2.545595751764951,3.0110717543472556)node {$a$};
            \draw[gray] (3.3677165316176856,-0.39920703615309855)node {$b$};
            \draw[gray] (1.5103325475059508,-0.5920501820444877)node {$c$};
            \draw[gray] (2.5861943087947155,2.1585020567221673)node {$d$};
            \draw[gray] (2.6267928658244806,1.3363812768694032)node {$e$};
            \draw [rotate around={90.0:(2.6089991097819256,1.3044995548909628)}](2.6089991097819256,1.3044995548909628)ellipse (0.5870247997009332cm and 0.2689294726693321cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to d,ab \to de$}
\end{figure}

\section*{70}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.1158398466532182,-3.1839845603920938) circle (1.5046985071036934cm);
            \draw (0.6226338650084249,-0.20754462166947496) circle (0.5188615541736874cm);
            \draw (1.4528123516863247,-0.20754462166947496) circle (0.5188615541736874cm);
            \draw (1.0480184077237973,-0.46438086112518273) circle (0.2594307770868437cm);
            \draw[gray] (0.8979250830804503,-3.47418639639876)node {$a$};
            \draw[gray] (0.40059461075118363,-0.22878626286531545)node {$b$};
            \draw[gray] (1.631168728181292,-0.24153832625837415)node {$c$};
            \draw[gray] (1.0318217487075605,-1.2411580030557799)node {$d$};
            \draw[gray] (1.45599111165831,-0.5348357842987247)node {$e$};
            \draw [rotate around={86.7255099259491:(1.0717726795435374,-0.4010765552199908)}](1.0717726795435374,-0.4010765552199908)ellipse (0.5964012340073473cm and 0.01860810097501707cm);
        \end{tikzpicture}
        \caption{$abc \to de,bc \to e,ac \to e,ab \to e$}
\end{figure}

\section*{74}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.908066482068653,-1.4095256042663658) circle (0.022229424657035868cm);
            \draw (2.8411934842868543,1.3389546045656346) circle (0.022229424657035868cm);
            \draw (0.7948797521638172,0.0014946489296246883) circle (0.7335710136821836cm);
            \draw (1.4769843295381626,0.0014946489296246883) circle (0.17783539725628694cm);
            \draw[gray] (-0.38786249347075685,0.0530633831815705)node {$a$};
            \draw[gray] (2.8259394911684734,-1.5287702394059115)node {$b$};
            \draw[gray] (2.6454542347847485,1.5511233292067763)node {$c$};
            \draw[gray] (0.7299816750994101,0.561365471618578)node {$d$};
            \draw[gray] (1.3820574400986743,0.29354863956530075)node {$e$};
            \draw [rotate around={-0.937938126681431:(-0.06929163871673248,0.037527473244802406)}](-0.06929163871673248,0.037527473244802406)ellipse (2.2956100221756754cm and 0.11865864148003177cm);
        \end{tikzpicture}
        \caption{$cd \to e,bd \to e,ad \to e,abc \to de$}
\end{figure}

\section*{84}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.15794266920691cm);
            \draw (3.7317770765829086,-1.0319740093638512) circle (0.1102802542101819cm);
            \draw (2.757006355254547,1.6542038131527281) circle (0.1102802542101819cm);
            \draw (1.1028025421018188,0.0) circle (0.2205605084203638cm);
            \draw[gray] (-0.0830958182751353,0.991201939779771)node {$a$};
            \draw[gray] (3.7981079963162223,-0.7420744886678683)node {$b$};
            \draw[gray] (3.0731886017476804,1.6523430094208602)node {$c$};
            \draw[gray] (-0.20411330915326226,-0.21105471480332982)node {$d$};
            \draw[gray] (0.9109764282237647,0.381659355200488)node {$e$};
            \draw [rotate around={-0.42262309914726265:(0.3107223231542198,0.00990992030015097)}](0.3107223231542198,0.00990992030015097)ellipse (1.3498989640449082cm and 0.13109726404671cm);
        \end{tikzpicture}
    \caption{$ bcd \to e, ad \to e, ac \to e, ab \to de$}
\end{figure}

\section*{87}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.678952204406524,2.790307614183969) circle (1.1017905775081567cm);
            \draw (3.3701829429661263,-0.5184896835332502) circle (0.5184896835332502cm);
            \draw (1.5549645683070181,-0.6542233352162802) circle (0.45367847309159387cm);
            \draw (2.5840849551000944,1.1696787005993559) circle (0.38886726264993765cm);
            \draw[gray] (2.425004875476825,2.9901803934125257)node {$a$};
            \draw[gray] (3.3423949112337574,-0.5708712507623273)node {$b$};
            \draw[gray] (1.3300554779604863,-0.6793797496153007)node {$c$};
            \draw[gray] (2.523648965343162,2.082654766642203)node {$d$};
            \draw[gray] (2.5631066012896966,1.392146137577827)node {$e$};
            \draw [rotate around={90.0:(2.592448417666251,1.2962242088331255)}](2.592448417666251,1.2962242088331255)ellipse (0.5833008939749065cm and 0.267223466375082cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to de,ab \to de$}
\end{figure}

\section*{89}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.0503232560812914,0.16236690767048184) circle (0.5349454686693116cm);
            \draw (1.164245059520081,1.443355170863969) circle (0.6847301998967188cm);
            \draw (4.794784659726643,1.308175504898827) circle (0.6847301998967188cm);
            \draw[gray] (3.024574748278408,-0.5264056760566694)node {$a$};
            \draw[gray] (0.5398437453001581,2.177187643246168)node {$b$};
            \draw[gray] (5.284006307981429,2.106379246788236)node {$c$};
            \draw[gray] (3.024574748278408,0.2524866849805765)node {$d$};
            \draw[gray] (3.0181376213276874,0.9734449034613332)node {$e$};
            \draw [rotate around={-0.6623494473722177:(3.047104692605951,-0.0436211547525916)}](3.047104692605951,-0.0436211547525916)ellipse (0.5614202622713506cm and 0.07149999054294212cm);
            \filldraw [gray] (3.0438861291305708,0.6322771750731176) circle[radius=0.075];
        \end{tikzpicture}
    \caption{$ bcd \to e, abc \to de, a \to e$}
\end{figure}
% \mo{94 is new!}
\section*{94}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.6836056603658223,2.2208977474800733) circle (0.642100774245809cm);
            \draw (4.304157274568609,2.7276941387459486) circle (0.9891649040104398cm);
            \draw (2.57779185688557,3.859413821704428) circle (0.9459064591901405cm);
            \draw [rotate around={10.51458768567122:(2.6544950306311796,3.727366075812721)}](2.6544950306311796,3.727366075812721)ellipse (1.2447866050365763cm and 0.13085923316078887cm);
            \draw[gray] (4.2061883778467735,3.3590735637280593)node {$a$};
            \draw[gray] (1.635163096860554,2.6708298731255744)node {$b$};
            \draw[gray] (2.521177962923497,4.537789769472545)node {$c$};
            \draw[gray] (2.6398406681997844,4.0783484557042857)node {$d$};
            \draw[gray] (2.61504886120014,3.0742830710649622)node {$e$};
            \filldraw [gray] (2.6793949032918802,2.8211359664755427) circle[radius=0.075];
        \end{tikzpicture}
    \caption{$abc \to de, ad \to e, bc \to e, ac \to e, ab \to e$}
\end{figure}
\section*{95}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.175237220428777,2.9572784116735864) circle (0.8464773422553725cm);
            \draw (1.8482990072959915,2.9572784116735864) circle (0.8265844446118432cm);
            \draw [rotate around={90.0:(3.706932370601393,2.5333632411649902)}](3.706932370601393,2.5333632411649902)ellipse (0.3947222906987008cm and 0.39471383538241545cm);
            \draw (2.793799442391927,2.9926316341185246) circle (0.2775404777968184cm);
            \draw [rotate around={-14.11694169556998:(3.6839189620839363,2.3719854065018127)}](3.6839189620839363,2.3719854065018127)ellipse (0.4464688268179711cm and 0.03745197961274024cm);
            \draw[gray] (1.835963173622088,3.003197760778288)node {$a$};
            \draw[gray] (5.172298353269923,3.0077555957231623)node {$b$};
            \draw[gray] (3.7637911709102136,3.103470129565521)node {$c$};
            \draw[gray] (3.1073267544547293,3.381498061202848)node {$d$};
            \draw[gray] (4.292636208909223,2.3377538588266518)node {$e$};
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to d,ab \to cde$}
\end{figure}

% \mo{96 is new!}
\section*{96}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.0500605905438127,4.5515062209847095) circle (1.2924431867439266cm);
            \draw (1.363172638801526,1.8606121698593698) circle (0.5685650999982705cm);
            \draw (4.759908926929739,2.558973066341251) circle (1.0346986118735164cm);
            \draw [rotate around={23.88085135691665:(3.1073483152163823,4.29172647532996)}](3.1073483152163823,4.29172647532996)ellipse (1.6121922292014526cm and 0.08378419601327139cm);
            \draw[gray] (1.325151831171374,2.20479391378012)node {$a$};
            \draw[gray] (2.9465805465788746,5.512532284977924)node {$b$};
            \draw[gray] (4.694120384295847,3.440706704179388)node {$c$};
            \draw[gray] (1.6134058250215961,4.062254378418949)node {$d$};
            \draw[gray] (2.018763003873471,3.430786077257585)node {$e$};
            \filldraw [gray] (2.020499473089518,3.602168679184327) circle[radius=0.075];
        \end{tikzpicture}
    \caption{$abc \to de, cd \to e, bd \to e, ad \to e, ab \to e$}
\end{figure}

\section*{105}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.0880002729893739,-0.3307649054371594) circle (0.6816590126341909cm);
            \draw (2.8487235273739397,1.1046841734386523) circle (0.9402193277712979cm);
            \draw (4.630660314943862,-0.20348370632501844) circle (0.7756809454113207cm);
            \draw[gray] (0.49331860582850723,0.44154107158631006)node {$a$};
            \draw[gray] (2.836368353507747,2.317297189812724)node {$b$};
            \draw[gray] (5.311050109483573,0.49419387490494626)node {$c$};
            \draw[gray] (3.0535611671971146,1.0009771068468194)node {$d$};
            \draw[gray] (2.678409943551843,0.013737044622391111)node {$e$};
            \draw [rotate around={36.534402446019165:(3.0361097371778505,0.6273796767680269)}](3.0361097371778505,0.6273796767680269)ellipse (1.0877012550930174cm and 0.04280533596773028cm);
            \filldraw [gray] (2.5093069964082404,0.12886164691223845) circle[radius=0.075];
        \end{tikzpicture}
    \caption{$ cd \to e, bd \to e, ad \to e, abc \to de, ac \to e, ab \to e$}
\end{figure}

\section*{114}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.1981180931358613cm);
            \draw (3.4984908972058526,-1.2817155248902403) circle (0.1141064850605582cm);
            \draw (3.405474966835732,1.3041273393991974) circle (0.1141064850605582cm);
            \draw (1.141064850605582,0.0) circle (0.2282129701211164cm);
            \draw[gray] (0.07193356699806831,-0.30964500563655832)node {$a$};
            \draw[gray] (3.8018819068641387,-1.4316582451681161)node {$b$};
            \draw[gray] (3.790579033106969,1.3149400778242557)node {$c$};
            \draw[gray] (1.869090494388084,0.1620469545928898)node {$d$};
            \draw[gray] (0.9309519725429815,0.478527419793657)node {$e$};
            \draw [rotate around={-0.23976040477936464:(0.37266175767422666,0.005602953627239259)}](0.37266175767422666,0.005602953627239259)ellipse (1.345840304125614cm and 0.13603826347980333cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,ac \to de,ab \to de$}
\end{figure}

\section*{115}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (0.9401223152216874cm);
            \filldraw[gray] (4.015109955482042,-0.6188903300598035) circle (0.04476772929627083cm);
            \filldraw[gray] (1.3657028653432928,0.27884265089633176) circle (0.04476772929627083cm);
            \draw (0.8953545859254166,0.0) circle (0.17907091718508333cm);
            \draw[gray] (-0.05392733437527603,-1.0981560492330782)node {$a$};
            \draw[gray] (3.997807758182516,-0.8238847506599252)node {$b$};
            \draw[gray] (1.6483313691730748,0.254765110157916)node {$c$};
            \draw[gray] (1.4858644919652046,-0.18022882924772773)node {$d$};
            \draw[gray] (0.6379843506615163,0.28022882924772773)node {$e$};
            \draw [rotate around={-0.04046363524485412:(0.2851163013021356,0.0007471251378685674)}](0.2851163013021356,0.0007471251378685674)ellipse (1.0635093001438527cm and 0.10893164828190757cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,ac \to e,ab \to cde$}
\end{figure}

\section*{122}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.34550126576843515,0.15794308988696298) circle (0.7670498180159514cm);
            \draw (3.8114016297365323,0.24562898458123159) circle (0.7670498180159514cm);
            \draw (2.237670572328914,-0.12357478255253092) circle (0.4065364035484542cm);
            \draw (1.4392674259021756,0.2779343142054358) circle (0.268467436305583cm);
            \draw[gray] (0.3238685779808736,0.20834787394958254)node {$a$};
            \draw[gray] (3.8201684621939918,0.30387519319038075)node {$b$};
            \draw[gray] (2.2487440606829043,-0.05435225396261269)node {$c$};
            \draw[gray] (1.4272091152120625,0.3611915847348598)node {$d$};
            \draw[gray] (2.0430566391123587,0.48537709974789744)node {$e$};
            \draw [rotate around={39.06995162229932:(1.6173262187647497,0.2188224681243144)}](1.6173262187647497,0.2188224681243144)ellipse (0.32803170010429594cm and 0.039704892133221203cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to de,ab \to cde$}
\end{figure}

\section*{129}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.0,0.0) circle (1.2336522733508206cm);
            \filldraw[gray] (3.7076023802991407,-1.233531900548009) circle (0.05874534635003908cm);
            \draw (1.1912938846196104,0.015375155088124589) circle (0.2349813854001563cm);
            \draw[gray] (0.0024038470470067017,1.40002122168605003)node {$a$};
            \draw[gray] (3.706507674272571,-1.505218904296438)node {$b$};
            \draw[gray] (1.5304319452026722,1.1710052011969754)node {$c$};
            \draw[gray] (1.9260820777608358,0.08637811366680255)node {$d$};
            \draw[gray] (1.4462499869428375,-0.28648404671814656)node {$e$};
            \draw [rotate around={-0.42262309914726265:(0.33103823749978467,0.010557859237867125)}](0.33103823749978467,0.010557859237867125)ellipse (1.43815921985888cm and 0.13966877818922288cm);
            \draw [rotate around={33.90610722995247:(1.4858836294865903,0.8127559217576874)}](1.4858836294865903,0.8127559217576874)ellipse (1.352818226938613cm and 0.07989117391208148cm);
        \end{tikzpicture}
        \caption{$ad \to e,bc \to e,ac \to e,ab \to de$}
\end{figure}

\section*{132}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.4841856458420803,2.587445237446953) circle (1.0216876332723397cm);
            \draw (3.626439778779411,0.25733395387455765) circle (1.201985450908635cm);
            \draw (1.0304106805966804,0.25059102115200493) circle (1.201985450908635cm);
            \draw (2.39621548400048,1.0846401191841508) circle (0.3605956352725905cm);
            \draw[gray] (2.4420954646992223,2.6493538485416326)node {$a$};
            \draw[gray] (3.6629808097385244,0.2587579932849684)node {$b$};
            \draw[gray] (0.8264328224615842,0.36110766292898455)node {$c$};
            \draw[gray] (2.1789105999003313,1.881731326211511)node {$d$};
            \draw[gray] (2.3616778671217835,1.0994874225036728)node {$e$};
            \draw [rotate around={90.0:(2.40397090181727,1.201985450908635)}](2.40397090181727,1.201985450908635)ellipse (0.5408934529088858cm and 0.24779564872759766cm);
        \end{tikzpicture}
        \caption{$bc \to e,ac \to de,ab \to de$}
\end{figure}

\section*{134}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.122687341522534,0.16621880525414695) circle (0.547636202192067cm);
            \draw (1.350021030675547,1.2337724943144446) circle (0.7009743388058458cm);
            \draw (4.948072353063855,1.1942334687936929) circle (0.7009743388058458cm);
            \filldraw[gray](3.116097503935742,0.6472769490899601) circle (0.05095272404384134cm);
            \draw[gray] (3.622572286082196,0.704723191054016)node {$a$};
            \draw[gray] (1.3468927326351532,1.282673553834234)node {$b$};
            \draw[gray] (4.931991076756091,1.273643079415793)node {$c$};
            \draw[gray] (3.7078352442310795,-0.13511092986098797)node {$d$};
            \draw[gray] (3.0807438209757576,0.3824793957064888)node {$e$};
            \draw [rotate around={-0.6623494473722177:(3.1193924227291583,-0.044655997523196)}](3.1193924227291583,-0.044655997523196)ellipse (0.5747390683180386cm and 0.0731962145134286cm);
        \end{tikzpicture}
        \caption{$abc \to de,bc \to e,a \to e$}
\end{figure}

\section*{143}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.1931177360182375,-0.3601934122458389) circle (0.7600067741728315cm);
            \draw (1.7082919049747263,1.721095189962984) circle (0.8167236976185651cm);
            \draw (5.074844509737596,1.737517397791096) circle (0.8167236976185651cm);
            \filldraw[gray] (3.1862906095047667,0.23488538151885235) circle (0.051343384689146738cm);
            \draw[gray] (3.1581554885744714,-0.31533585910972717)node {$a$};
            \draw[gray] (1.6425866380913787,1.8390264738084419)node {$b$};
            \draw[gray] (5.162213472684345,1.8891279234111902)node {$c$};
            \draw[gray] (2.144615630146316,-0.15250614790079578)node {$d$};
            \draw[gray] (2.945427226968291,0.2035590729280595)node {$e$};
            \draw [rotate around={0.7957235527392933:(3.2027128173328703,-0.08124211917230281)}](3.2027128173328703,-0.08124211917230281)ellipse (0.8997423333798261cm and 0.15156419448740285cm);
        \end{tikzpicture}
        \caption{$cd \to e,bd \to e,abc \to de,a \to e$}
\end{figure}

\section*{147}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.4125382483164453,-0.7786032287582633) circle (1.3115294743929236cm);
            \filldraw[gray] (3.4382696857511896,0.9196716419349035) circle (0.064255755156444823cm);
            \draw[gray] (3.377751805118853,-0.8171069170233091)node {$a$};
            \draw[gray] (1.814519654031872,2.9098672968488137)node {$b$};
            \draw[gray] (4.988643473007267,2.900335393488527)node {$c$};
            \draw[gray] (3.377751805118853,1.4991455995263734)node {$d$};
            \draw[gray] (3.1968156118394255,0.7986356878283077)node {$e$};
            \draw [rotate around={-69.31379648656596:(2.336106448962988,1.6101318797672113)}](2.336106448962988,1.6101318797672113)ellipse (1.1138728215598834cm and 0.14209929860040715cm);
            \draw [rotate around={60.54853027905811:(4.3517357146847,1.6229975984847835)}](4.3517357146847,1.6229975984847835)ellipse (1.1448448096873478cm and 0.07157952773843021cm);
            \draw [rotate around={0.3965042551331295:(3.4254039670337386,1.1255231414128628)}](3.4254039670337386,1.1255231414128628)ellipse (1.24410029556895cm and 0.10772948549018904cm);
        \end{tikzpicture}
        \caption{$cd \to e,bd \to e,ad \to e,abc \to de,bc \to e,ac \to e,ab \to e$}
\end{figure}

\section*{153}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw [rotate around={23.98776699261164:(7.5584118512536005,6.957193400878406)}](7.5584118512536005,6.957193400878406)ellipse (1.3278066373580668cm and 0.5862188205681292cm);
            \draw [rotate around={47.49823147078443:(5.505481146119434,8.282868610809789)}](5.505481146119434,8.282868610809789)ellipse (2.8522215809152835cm and 1.1772231263136135cm);
            \draw [rotate around={-52.60712141655656:(5.5797873989367535,7.4313305305218975)}](5.5797873989367535,7.4313305305218975)ellipse (1.3794094932819867cm and 0.9774843910664444cm);
            \draw [rotate around={74.68718163919411:(6.696970488125714,7.738370793226175)}](6.696970488125714,7.738370793226175)ellipse (1.1474462554026663cm and 0.2676397129596066cm);
            \draw [rotate around={19.22743723116555:(5.872856526284273,8.000518565295396)}](5.872856526284273,8.000518565295396)ellipse (1.3950168434320533cm and 0.20692045188389488cm);
            \draw[gray] (7.210766743321159,11.080941797513024)node {$a$};
            \draw[gray] (9.06066103507586,7.803986194976026)node {$b$};
            \draw[gray] (5.656855538247209,6.080941797513024)node {$c$};
            \draw[gray] (6.661083868056904,9.231047505758267)node {$d$};
            \draw[gray] (4.82218323380741,8.007368858823806)node {$e$};
        \end{tikzpicture}
        \caption{$bcd \to e,ad \to e,ac \to de,ab \to cde$}
\end{figure}

\section*{161}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.7870143632125908,2.319225429726963) circle (1.4570675645994158cm);
            \draw (4.6323671502778225,0.34673559324136655) circle (1.3182992251137569cm);
            \draw[gray] (3.696091441522663,4.028436368127609)node {$a$};
            \draw[gray] (4.553471116742336,0.4083888505333234)node {$b$};
            \draw[gray] (7.073647737842587,0.8067672854838908)node {$c$};
            \draw[gray] (4.778641536496997,2.746697055677958)node {$d$};
            \draw[gray] (4.259017490909317,1.984581788816003)node {$e$};
            \draw [rotate around={89.63035493815255:(4.846935194704261,1.7899889649057408)}](4.846935194704261,1.7899889649057408)ellipse (0.5795822822026185cm and 0.06326343141152078cm);
            \draw [rotate around={20.32313682966348:(4.772598777384247,2.0315823211957658)}](4.772598777384247,2.0315823211957658)ellipse (0.33832491448988106cm and 0.10673257785974577cm);
            \draw [rotate around={-15.751173663453448:(5.705520814750632,1.1469789550873548)}](5.705520814750632,1.1469789550873548)ellipse (1.2603854402247965cm and 0.3698732722698417cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to de,ab \to de,a \to e$}
\end{figure}

\section*{175}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw [rotate around={-21.088141215943093:(2.521265913120873,4.8543543719647975)}](2.521265913120873,4.8543543719647975)ellipse (1.851530809756056cm and 0.420436276455926cm);
            \draw [rotate around={-2.7613221594314203:(2.827187732954693,5.657672349208492)}](2.827187732954693,5.657672349208492)ellipse (1.167759849249081cm and 0.4694650357193027cm);
            \draw [rotate around={32.15865462619101:(3.8848800406469906,4.596545975582089)}](3.8848800406469906,4.596545975582089)ellipse (1.6782999142686978cm and 0.7591006618753345cm);
            \draw [rotate around={-2.3859440303888495:(3.3182591615261074,4.819760261296377)}](3.3182591615261074,4.819760261296377)ellipse (0.7577246805719705cm and 0.151611954726643cm);
            \draw [rotate around={-78.35402575151713:(3.4109789417458907,4.936518503054636)}](3.4109789417458907,4.936518503054636)ellipse (0.5760373368573619cm and 0.34762862844537823cm);
            \draw[gray] (2.789413007679958,6.416600920637087)node {$a$};
            \draw[gray] (0.5435338868008374,5.626765755801898)node {$b$};
            \draw[gray] (5.543533886800837,5.736655865692011)node {$c$};
            \draw[gray] (4.3210064142733655,4.9124800415161625)node {$d$};
            \draw[gray] (3.228973447240398,5.791600920637068)node {$e$};
        \end{tikzpicture}
    \caption{$bc \to de,ac \to de,ab \to de$}
\end{figure}

\section*{206}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.2120761459844402,5.702378280325692) circle (0.7494157315409345cm);
            \draw (2.194658782234437,7.122417911248774) circle (0.7386606066394499cm);
            \draw [rotate around={90.0:(4.878618213918049,6.115442538500834)}](4.878618213918049,6.115442538500834)ellipse (0.9732225162289507cm and 0.9732130868270956cm);
            \draw [rotate around={38.317339054006716:(2.2246476543510614,6.68543720326317)}](2.2246476543510614,6.68543720326317)ellipse (1.1279976328778252cm and 0.13924191572497516cm);
            \draw [rotate around={0.0:(2.5159681263415057,6.59118646232515)}](2.5159681263415057,6.59118646232515)ellipse (0.010342791683066826cm and 0.009413799249742292cm);
            \draw[gray] (2.175722640004402,7.244122747756269)node {$a$};
            \draw[gray] (1.1556385031095076,5.441974105908569)node {$b$};
            \draw[gray] (5.462660414443506,5.861342028854259)node {$c$};
            \draw[gray] (3.3658207997151117,7.674824938889682)node {$d$};
            \draw[gray] (2.640427635700965,6.462058242803494)node {$e$};
        \end{tikzpicture}
    \caption{$cd \to e,bd \to e,abc \to de,bc \to e,a \to e$}
\end{figure}

\section*{211}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.9301393257545945,2.406877342532106) circle (1.5121354150491693cm);
            \draw (4.807441050526218,0.3598399847315934) circle (1.2061080096225516cm);
            \draw[gray] (3.8545821958647397,4.153731975109042)node {$a$};
            \draw[gray] (4.780592781044569,0.35564168433227744)node {$b$};
            \draw[gray] (4.07885038446298,1.7301886467086303)node {$c$};
            \draw[gray] (5.120612292790288,2.9672809128473476)node {$d$};
            \draw[gray] (4.816765069528157,2.4608688740771125)node {$e$};
            \draw [rotate around={89.63035493815255:(5.24721475266101,2.090242356767916)}](5.24721475266101,2.090242356767916)ellipse (0.6014867917913499cm and 0.06565438517688323cm);
            \draw [rotate around={19.307370592451896:(5.009095434517711,2.186270195370285)}](5.009095434517711,2.186270195370285)ellipse (0.3686116862739085cm and 0.12591374106400677cm);
            \draw [rotate around={-28.36119432957444:(4.830247778028067,1.5467569162530561)}](4.830247778028067,1.5467569162530561)ellipse (0.6116229828661677cm and 0.35532390155097193cm);
        \end{tikzpicture}
        \caption{$bcd \to e,ac \to de,ab \to cde,a \to e$}
\end{figure}

\section*{235}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.291610327925913,0.05891586893395982) circle (0.9883273686208411cm);
            \draw (2.291610327925913,1.599245801381962) circle (0.9883273686208411cm);
            \draw (5.314955590684232,0.8040056967227609) circle (0.9883273686208411cm);
            \filldraw[gray] (2.2987746531931132,0.904306250463561) circle (0.051907558658082422cm);
            \draw[gray] (2.2577346423261853,-0.029179303149922883)node {$a$};
            \draw[gray] (2.247245154571986,1.7015861762929934)node {$b$};
            \draw[gray] (5.2787071155355525,0.904385106973832)node {$c$};
            \draw[gray] (3.6003890748636813,0.23305789070506444)node {$d$};
            \draw[gray] (2.5199718361811647,0.8807484477784255)node {$e$};
            \draw [rotate around={-16.75574892919944:(2.4313146706363185,0.546089987103558)}](2.4313146706363185,0.546089987103558)ellipse (1.0623431256324094cm and 0.1979495511654381cm);
        \end{tikzpicture}
        \caption{$cd \to e,abc \to de,b \to e,a \to e$}
\end{figure}

% \mo{new!}
\section*{351}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw [rotate around={-36.90471661544046:(2.506494961929726,3.710913513418561)}](2.506494961929726,3.710913513418561)ellipse (1.864834617106367cm and 1.0227772472834233cm);
            \draw [rotate around={-86.4236656256588:(3.944245332242446,3.8852637430712336)}](3.944245332242446,3.8852637430712336)ellipse (1.8216996357666964cm and 1.811724474125761cm);
            \draw [rotate around={21.264916856544158:(5.287758846657426,3.5711570920140008)}](5.287758846657426,3.5711570920140008)ellipse (2.40200910659833cm and 1.2725807235730984cm);
            \draw [rotate around={-48.26598771061872:(3.5709728975997677,3.6522845188299793)}](3.5709728975997677,3.6522845188299793)ellipse (1.9290365986932163cm and 0.04532531678683905cm);
            \draw [rotate around={-86.20584336539542:(3.581741247939912,3.4540347403626805)}](3.581741247939912,3.4540347403626805)ellipse (0.3351277051581987cm and 0.32948409289962144cm);
            \draw[gray] (3.9528335013926537,5.357950213238797)node {$a$};
            \draw[gray] (1.6552232226787067,4.86762259832213)node {$b$};
            \draw[gray] (6.481091916193714,4.86762259832213)node {$c$};
            \draw[gray] (2.3471676309400498,5.3490791310816)node {$d$};
            \draw[gray] (3.553634804318802,3.3353434813978895)node {$e$};
        \end{tikzpicture}
        \caption{$abc \to de,c \to e,b \to e,a \to e$}
\end{figure}
%\end{document}


==> anc/AppendixB.tex <==
%\documentclass{article}
%\usepackage[utf8]{inputenc}
%\usepackage{tikz}
%\usepackage{float}
%\usepackage{tkz-euclide}
%\usepackage{tikz}
%\usepackage{hyperref}
%\usepackage{amssymb,amsthm,amsmath,mathtools,etoolbox,fixmath,colortbl,caption,color,graphicx,float,xcolor}
% %\usepackage{multicol}
% \title{}
% \author{}

% \begin{document}

\maketitle
\section*{4}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.7837211981391303,0.4086771404338687) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.31188446604495607cm);
            \draw (5.125551144091445,-0.9290615348045164) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.6861458252989033cm);
            \draw (3.3091085916730134,2.103346693199894) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7360473398660964cm);
            \draw (1.5602196878982426,-0.914049612883702) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7485227185078946cm);
            \draw (3.4141920451187078,0.1893266482961204) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.611293553448114cm);
            \draw[gray] (3.3991801231978944,2.125864576081115)node {$a$};
            \draw[gray] (1.605255453660683,-0.9665913396065507)node {$b$};
            \draw[gray] (5.193104792735105,-0.9665913396065507)node {$c$};
            \draw[gray] (2.6110542223551865,0.47455316479158477)node {$d$};
            \draw[gray] (3.3991801231978944,0.12927896061286479)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de$, $C_1 = \{a,b,e\}$, $C_2 = \{c,d\}$}
\end{figure}
\section*{7}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.25]{
%Representations/Circle-Coloring/
Geo7.png}
\caption{$acd\to e, abd \to e, abc \to e, C_1 = \{b,c,d\}, C_2 = \{a,e\}$}
\end{figure}

\maketitle
\section*{11}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.23]{
%Representations/Circle-Coloring/
Geo11.png}
\caption{$acd\to e, abd \to e, abc \to e, bcd \to e, C_1 = \{a,c,e\}, C_2 = \{b,d,e\}$}
\end{figure}

\maketitle
\section*{12}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.28]{
%Representations/Circle-Coloring/
Geo12.png}
\caption{$acd\to e, abd \to e, abc \to de, C_1 = \{a,e\}, C_2 = \{b,c,d,e\}$}
\end{figure}

\maketitle
\section*{14}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.28]{
%Representations/Circle-Coloring/
Geo14.png}
\caption{$bcd\to e, acd\to e, ab \to e, C_1 =\{a,b,e\}, C_2 = \{c,d\} $}
\end{figure}

\maketitle
\section*{15}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.28]{
%Representations/Circle-Coloring/
Geo15.png}
\caption{$acd\to e, ab \to e, abc \to de, C_1 = \{a,b,e\}, C_2 = \{c,d\}$}
\end{figure}

\maketitle
\section*{18}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.371086317912519,-0.44834306600157686) [color = {rgb,255:red,255;green,255;blue,0}] circle (0.6782542243618087cm);
            \draw (5.657187602182488,1.0782487023189204) [color = {rgb,255:red,0;green,0;blue,0}] circle (1.0998717151813113cm);
            \draw (2.9176873056074304,1.161897566336482) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.026546934169224cm);
            \draw (4.266525237890569,0.5972677342179419) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.6782542243618087cm);
            \draw (3.81691259379619,0.18947952213232955) [color = {rgb,255:red,0;green,0;blue,0}] circle (0.14664956202417487cm);
            \draw[gray] (3.5032293537303434,-0.28104533796645387)node {$a$};
            \draw[gray] (6.640061754388807,1.935649558498926)node {$b$};
            \draw[gray] (1.757059317363799,1.831088478476974)node {$c$};
            \draw[gray] (3.4091243817105896,0.7541093542508698)node {$d$};
            \draw[gray] (3.435156913883985,0.1078957224616076)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de,acd\to e,bcd\to e,abd\to e, C_1 = \{b,d,e\},C_2 = \{b,c,e\},C_3 = \{a,b,e\}$}
    \label{fig:G18}
\end{figure}

\maketitle
\section*{21}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.3]{
%Representations/Circle-Coloring/
Geo21.png}
\caption{$abe\to d, bcd \to e, acd \to e, abc\to de, C_1 = \{a,b,e\},C_2 = \{c,d,e\}$}
\end{figure}

\maketitle
\section*{23}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.277375382539386,-0.9196699614144257) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7003172912033152cm);
            \draw (4.876740800132756,-0.8839619711605222) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7003172912033152cm);
            \draw (3.1270492776915346,1.9869604452533192) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7003172912033152cm);
            \draw (3.0913412874376323,-0.9339531575159871) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.3917028916899898cm);
            \draw (2.929227011684919,-0.33336238873439907) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.03917028916899898cm);
            \draw[gray] (1.2088160412518967,-0.8853902907706759)node {$a$};
            \draw[gray] (4.86959920208198,-0.8225442279238058)node {$b$};
            \draw[gray] (3.0863421688020893,2.1469322415908043)node {$c$};
            \draw[gray] (3.070630653090373,-0.846111501491382)node {$d$};
            \draw[gray] (2.729227011684919,-0.43336238873439907)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, acd\to e, abc\to de, ab \to e, C_1 = \{a,b,e\}, C_2 = \{c,d\}$}
\end{figure}

\section*{26}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.009802544696638,2.6979740259827882) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.022993137696869993cm);
            \draw (1.8394510157495993,-0.9197255078747997) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.022993137696869993cm);
            \draw (6.555481516789741,0.0957804456053707) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.022993137696869993cm);
            \draw (4.1621277362192055,0.6458103941508611) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.5748284424217498cm);
             \draw (3.504099626177758,0.880050161797419617) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.03091331796977998cm);
            \draw[gray] (2.870766292844425,3.07168284640869)node {$a$};
            \draw[gray] (1.5907662928444246,-0.9149838202580974)node {$b$};
            \draw[gray] (6.690766292844425,0.05834951307526529)node {$c$};
            \draw[gray] (4.284099626177758,0.6983495130752847)node {$d$};
            \draw[gray] (3.284099626177758,1.0450161797419617)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, abc\to de, C_1 = \{a,c,e\}, C_2 = \{b,d\}$}
\end{figure}

\section*{27}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.1919196955198244,-0.9325898495611048) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8121775729303997cm);
            \draw (4.7706089428916245,-0.7529367748938406) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6091331796977998cm);
            \draw (3.067497795046009,1.632856056687428) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8121775729303997cm);
            \draw (2.7800528755783946,-0.08462733713161784) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.5852456040233763cm);
            \draw (2.8662863514186787,0.6339849615374389) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.34636984727914105cm);
            \draw[gray] (1.1056862196795398,-0.9469620955344858)node {$a$};
            \draw[gray] (4.7777950658783155,-0.8319841277474368)node {$b$};
            \draw[gray] (3.0028226881657956,1.546622580847141)node {$c$};
            \draw[gray] (2.88784472037875,-0.01995223025140273)node {$d$};
            \draw[gray] (2.7869361376582524,0.7377074212712503)node {$e$};
        \end{tikzpicture}
    \caption{$abe\to d, bcd\to e, abc\to de, ac\to e, C_1 = \{b,c,d\}, C_2 = \{a,b,e\}$}
\end{figure}

\section*{33}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.062995252198966,3.3542462710945014) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8945428964280463cm);
            \draw (2.3647933490969293,-0.7276702299398714) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.02354060253758017cm);
            \draw (6.649247691785555,-0.6497710600728032) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.02354060253758017cm);
            \draw (4.265533093853338,1.2198090167368323) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.847461691352886cm);
            \draw (4.205533093853338,2.2998090167368323) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.047461691352886cm);
            \draw[gray] (3.7513985727307024,3.4165656069881525)node {$a$};
            \draw[gray] (1.9441378318147733,-0.5874517241791523)node {$b$};
            \draw[gray] (6.882945201386752,-0.5718718902057386)node {$c$};
            \draw[gray] (4.249953259879925,1.0951703449495205)node {$d$};
            \draw[gray] (4.3590120976938165,2.2973554025567477)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de, ac\to e, ab\to e, C_1 = \{a,c,d,e\}, C_2 = \{b,e\}$}
\end{figure}

\maketitle
\section*{34}
\begin{figure}[H]
\centering
\includegraphics[scale = 0.3]{
%Representations/Circle-Coloring/DiscsConvexHullExamp.png
Geo34.png}
\caption{$bcd\to e, acd\to e, abc\to de, ab\to d, C_1 = \{a,b,e\}, C_2 = \{b,c,d\}$}
\end{figure}

\section*{35}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.593069360293275,-2.2506438900593095) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.5159187308557466cm);
            \draw (3.082669159628795,1.1328107532593514) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.1006266258255928cm);
            \draw (5.2134595392901115,-1.239322128893172) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.017197291028524887cm);
            \draw (3.382007129494002,-1.1745604560986347) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7738780962836198cm);
            \draw (2.585332690963153,-0.9185664899241245) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.017197291028524887cm);
            \draw[gray] (1.2955194527293799,-2.088822680170296)node {$a$};
            \draw[gray] (3.322038731369003,1.194452740261434)node {$b$};
            \draw[gray] (5.442814720643027,-1.0991272185090568)node {$c$};
            \draw[gray] (3.5419710561826054,-1.1305461220538582)node {$d$};
            \draw[gray] (2.253796010845791,-0.800647634833445)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, abc\to de, ab\to e, C_1 = \{a,c,e\},C_2 = \{b,d,e\}$}
\end{figure}

\section*{39}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7575596298511728,0.3787798149255864) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6628646761197762cm);
            \draw (4.4318302776116205,0.3943964439949626) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.6628646761197762cm);
            \draw (2.7221082907959757,2.6762312639994468) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.6628646761197762cm);
            \draw (2.5635651504140693,0.13119664207928755) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.2746153658210501cm);
            \draw (2.580253902033217,0.7069585729399137) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.2746153658210501cm);
            \draw[gray] (0.6026368351641689,0.456627298652685)node {$a$};
            \draw[gray] (4.566215344711842,0.35649478893779346)node {$b$};
            \draw[gray] (2.8138964247012916,2.6762312639994468)node {$c$};
            \draw[gray] (2.663697660128959,0.172918521127159)node {$d$};
            \draw[gray] (2.680386411748107,0.7319917003686366)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, acd\to e, ab\to de, C_1 = \{a,c,d\}, C_2 = \{a,b,e\}$}
\end{figure}


\section*{43}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.0877898769502414,0.780874771326652) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.1531426229827069cm);
            \draw (5.837192857523993,0.6971110503288757) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.09745439644354074cm);
            \draw (3.64258336738233,2.573418400679055) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.0835323398087492cm);
            \draw (3.0143554598990296,0.7473692829275411) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.0835323398087492cm);
            \draw (4.178671181768079,0.7306165387279864) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.09745439644354074cm);
            \draw[gray] (1.0291552722518,0.4719819340295433)node {$a$};
            \draw[gray] (5.853945601723546,0.4133473293311001)node {$b$};
            \draw[gray] (3.617454251082997,2.9922370056679335)node {$c$};
            \draw[gray] (3.0143554598990288,0.4301000735306554)node {$d$};
            \draw[gray] (4.1702948096683015,0.4301000735306554)node {$e$};
        \end{tikzpicture}
    \caption{$ace\to d, bcd\to e, ab\to de, C_1=\{a,c,e\}, C_2=\{b,c,d\}$}
\end{figure}

\section*{45}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.213114495920071,-0.14982954144142874) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9105674490959583cm);
            \draw (2.1481270568289985,1.7718730549372566) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8965587191098667cm);
            \draw (5.763962205278264,1.856158256532813) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.4342706295688417cm);
            \draw (3.4048194126187084,1.3083044461616966) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8685412591376834cm);
            \draw (4.331956630169803,1.2804903296351633) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.07004364993045833cm);
            \draw[gray] (3.332633529145242,-0.7221260602752574)node {$a$};
            \draw[gray] (1.098232834847105,1.4659177731453876)node {$b$};
            \draw[gray] (5.722662456496444,2.504311456802643)node {$c$};
            \draw[gray] (3.1081355030023587,2.411597735047531)node {$d$};
            \draw[gray] (4.469042118871846,1.122877002651473)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de,bc\to e,ad\to e, C_1=\{a,b,e\},C_2=\{c,d\}$}
\end{figure}

\section*{46}%add colors
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.8862062356706888,-0.04927925829677104) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.0877999203498192cm);
            \draw (3.2205462310515274,0.9033641666094552) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.49555329704825096cm);
            \draw (4.351199681399277,0.48346663126658634) [color =  {rgb,255:red,255;green,0;blue,0}] circle (0.4472066339215924cm);
            \draw (3.2859950159687474,-0.17290474091818972) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.49555329704825096cm);
            \draw (2.9,0.36) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.08cm);
            \draw[gray] (0.8498457996055666,0.023441613833475237)node {$a$};
            \draw[gray] (3.169641620560357,0.9906292131657506)node {$b$};
            \draw[gray] (4.318631400218215,0.5906644164493962)node {$c$};
            \draw[gray] (3.2350904054775764,-0.0929117815749188)node {$d$};
            \draw[gray] (2.7,0.45)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e$, $ad\to e$, $ac\to e$, $ab\to e$, $C_1=\{b,d\}$, $C_2=\{a,c,e\}$}
\end{figure}


\section*{47}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.3249273307620086,1.5453315977137971) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.15595230076397684cm);
            \draw (2.5226877493828637,-2.3916705540651493) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.12129623392753754cm);
            \draw (5.90116477906288,-1.1871512478775728) [color = {rgb,255:red,204;green,0;blue,0}] circle (1.2996025063664736cm);
            \draw (4.01446408288065,-0.8242244065493114) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.0693121336728786cm);
            \draw (4.52253283414439,-0.8674643002738861) [color = {rgb,255:red,153;green,51;blue,255}] circle (0.08664016709109824cm);
            \draw[gray] (2.9632668600069367,1.6918913995062994)node {$a$};
            \draw[gray] (2.200767285429354,-2.266252459537004)node {$b$};
            \draw[gray] (5.87618658311231,-1.2210283235991621)node {$c$};
            \draw[gray] (3.7343338455348296,-0.7241184884811717)node {$d$};
            \draw[gray] (4.4711311872614825,-0.9998711731892363)node {$e$};
        \end{tikzpicture}
    \caption{$abe\to d, abc\to de, bc\to e, ac\to e, C_1=\{a,b,e\}, C_2=\{c,d,e\}$}
\end{figure}
\section*{49}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.277375382539386,-0.9196699614144257) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7003172912033152cm);
            \draw (4.876740800132756,-0.8839619711605222) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7003172912033152cm);
            \draw (3.1270492776915346,1.9869604452533192) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7003172912033152cm);
            \draw (2.7199781887970462,-0.8982451672620835) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.3917028916899898cm);
            \draw (2.4200310706642654,-0.2866438739688963) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.05934892298333179cm);
            \draw[gray] (1.2218560743238132,-0.8759250801730385)node {$a$};
            \draw[gray] (4.838275417715024,-0.8550691439366411)node {$b$};
            \draw[gray] (3.0947191483522487,1.993851745955244)node {$c$};
            \draw[gray] (2.685942798118871,-0.8926098291621565)node {$d$};
            \draw[gray] (2.3939596908093153,-0.07088594144809875)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, abc\to de, ac\to e, ab\to e, C_1=\{a,b,e\}, C_2=\{c,d\}$}
\end{figure}

\section*{54}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7321295288126616,0.3660647644063308) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.8236457199142443cm);
            \draw (4.084838088984173,0.3150829926661032) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8236457199142443cm);
            \draw (2.3558971814868706,-0.06484351248458876) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.2653969541945898cm);
            \draw (2.366909543955006,0.8271578474344271) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.2470937159742733cm);
            \draw (2.384838088984173,0.3150829926661032) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.0236457199142443cm);
            \draw[gray] (0.6701751322020623,0.4630869207588104)node {$a$};
            \draw[gray] (4.0396752783315755,0.39353301865980467)node {$b$};
            \draw[gray] (2.3471969939224855,0.022578874131774066)node {$c$};
            \draw[gray] (2.293099514512149,0.9113231787301808)node {$d$};
            \draw[gray] (2.331740571233818,0.5017279774804803)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, acd\to e, ab\to cde, C_1=\{a,c,d\},C_2=\{a,b,e\}$}
\end{figure}

\section*{56}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.7098961607231378,-0.947908722576723) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8609451223409593cm);
            \draw (3.0048910187734665,1.853989243023159) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8348558762094153cm);
            \draw (5.014095162172764,-0.8066365562439558) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8348558762094153cm);
            \draw (3.695554943066975,0.34708613547364264) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.5609187918282008cm);
            \draw (3.0598301945695408,0.5432974776024859) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.026089246131544227cm);
            \draw[gray] (1.6788189322656075,-0.8777618147773751)node {$a$};
            \draw[gray] (2.949767808768632,1.8927722440546995)node {$b$};
            \draw[gray] (4.967146977821052,-0.7163714812531765)node {$c$};
            \draw[gray] (3.6692997123973288,0.4066362561860381)node {$d$};
            \draw[gray] (2.930462975530729,0.6016495758611113)node {$e$};
        \end{tikzpicture}
    \caption{$ad\to e, abc\to de, bc\to e, ab\to e, C_1=\{a,c,e\}, C_2=\{b,d\}$}
\end{figure}

\section*{57}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7723822632934263,0.38619113164671315) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8592752679139368cm);
            \draw (4.053831727465553,0.4485846240989586) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8592752679139368cm);
            \draw (2.4273360927932672,0.9016798366148224) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.22205990069686005cm);
            \draw (2.032330010087141,0.19299245293616363) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.22205990069686005cm);
            \draw (2.752635219727724,0.19299245293616363) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.22205990069686005cm);
            \draw[gray] (0.7427513283112577,0.4602024500609039)node {$a$};
            \draw[gray] (4.024787162560691,0.5241004928516025)node {$b$};
            \draw[gray] (2.4099093538503498,0.953960053443576)node {$c$};
            \draw[gray] (2.014903271144224,0.25108158274588976)node {$d$};
            \draw[gray] (2.735208480784807,0.2568904957268624)node {$e$};
        \end{tikzpicture}
    \caption{$ace\to d, bcd\to e, ab\to cde, C_1=\{a,c,e\}, C_2=\{b,c,d\}$}
\end{figure}

\section*{60}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.5764245836995943,1.5000023250577001) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.8432265196236521cm);
            \draw (2.995383688902304,-1.2982801561521928) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.8432265196236521cm);
            \draw (4.88997154445229,1.3652408457926346) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.8432265196236521cm);
            \draw (2.789277897085151,0.24751328247650162) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.5401919891339021cm);
            \draw (2.7764245836995943,0.87000023250577001) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.0132265196236521cm);
            \draw[gray] (1.5367888545039878,1.5713466376097938)node {$a$};
            \draw[gray] (2.995383688902304,-1.1873001144044917)node {$b$};
            \draw[gray] (4.858262961095806,1.468293741701214)node {$c$};
            \draw[gray] (2.7258607303721805,0.3505661783850812)node {$d$};
            \draw[gray] (2.5996421678895446,0.8768106996756805)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, abc\to de, ac\to e, ab\to e, C_1=\{a,b,e\}, C_2=\{b,c,d\}$}
\end{figure}

\section*{69}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.8695652173913043,0.43478260869565216) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7608695652173912cm);
            \draw (4.3478260869565215,0.43478260869565216) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7608695652173912cm);
            \draw (3.1512966938103784,2.1726766383651084) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.7391304347826086cm);
            \draw (1.954512546625324,0.524646009454494) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.021739130434782608cm);
            \draw (2.9551025713210253,0.9497332748481049) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.010869565217391304cm);
            \draw[gray] (0.886360516503274,0.4214512309937812)node {$a$};
            \draw[gray] (4.304488918424126,0.472746473041708)node {$b$};
            \draw[gray] (3.143351166611995,2.2167847026712226)node {$c$};
            \draw[gray] (2.1402445803970156,0.5753369571375618)node {$d$};
            \draw[gray] (2.838170198420293,0.9856988935209771)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to d, ab\to de, C_1=\{a,c,e\},C_2=\{b,c,d\}$}
\end{figure}

\section*{70}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.777685431531123,1.7557606777018555) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.630003393293682cm);
            \draw (2.7679484122342997,-1.2557911122149603) [color = {rgb,255:red,0;green,0;blue,0}] circle (1.358444816789502cm);
            \draw (4.903374716193843,-1.2181633024298035) [color = {rgb,255:red,0;green,0;blue,0}] circle (1.358444816789502cm);
            \draw (3.7955404411718847,-0.16405987297180918) [color = {rgb,255:red,0;green,0;blue,0}] circle (0.25593887852555836cm);
            \draw (4.1812966938103784,-2.3726766383651084) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.07391304347826086cm);
            \draw[gray] (3.702939233719172,1.942024787774433)node {$a$};
            \draw[gray] (2.7588635512578175,-1.0644931548333636)node {$b$};
            \draw[gray] (4.908451259015979,-1.0354446722960902)node {$c$};
            \draw[gray] (4.182239195584168,-2.5216748690106666)node {$d$};
            \draw[gray] (3.7319877162564445,0.010300699045752166)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de, bc\to e, ac\to e, ab\to e, C_1=\{a,d\}$}
\end{figure}

\section*{74}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.6261413369876359,-1.524375827445158) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.07161258829479647cm);
            \draw (6.429206719176944,-0.5275573051867886) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.1253220295158938cm);
            \draw (3.135572199705232,2.339412458699135) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.10741888244219469cm);
            \draw (3.675419871717991,0.08294164985589927) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.1099951185693453cm);
            \draw (3.7961976067546885,-0.054046579999670954) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.5191912651372743cm);
            
            \draw[gray] (1.702939233719172,-1.842024787774433)node {$a$};
            \draw[gray] (6.7588635512578175,-0.5644931548333636)node {$b$};
            \draw[gray] (3.508451259015979,2.0354446722960902)node {$c$};
            \draw[gray] (4.182239195584168,-1.3216748690106666)node {$d$};
            \draw[gray] (3.7319877162564445,0.010300699045752166)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, bd\to e, ad\to e,abc\to de, C_1=\{a,b,c,e\},C_2=\{b,d,e\}$}
\end{figure}

\section*{84}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7267205669405011,0.36336028347025057) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7267205669405011cm);
            \draw (4.273279433059499,0.40020319069547927) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.7267205669405011cm);
            \draw (2.281645789537102,1.3411107865727) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.48145237559808196cm);
            \draw (2.2656669142798522,0.696629484530267) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.2816042196894442cm);
            \draw[gray] (0.7103897225741903,0.40368343814734287)node {$a$};
            \draw (1.975419871717991,0.91294164985589927) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.04099951185693453cm);
            \draw[gray] (4.236394862674015,0.45162006391909415)node {$b$};
            \draw[gray] (2.25501433077502,1.4103525793541185)node {$c$};
            \draw[gray] (2.2496880390226033,0.7339135267971847)node {$d$};
            \draw[gray] (1.7514157008872706,0.9150074463793559)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, ac\to e, ab\to de, C_1=\{a,b,e\}, C_2=\{b,c,d\}$}
\end{figure}

\section*{87}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.8600816225391528,0.4300408112695764) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7418203994400193cm);
            \draw (4.372401413129398,1.5215385656637601) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.6988163183130616cm);
            \draw (4.419444904786072,-0.44840764745953016) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6988163183130616cm);
            \draw (2.1966399240082133,0.5336252408735729) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.06450612169043646cm);
            \draw (3.1610315029700358,0.5336252408735729) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.04300408112695764cm);
            \draw[gray] (0.8198042242584813,0.4838020468705632)node {$a$};
            \draw[gray] (4.353656819296498,1.5695945938524023)node {$b$};
            \draw[gray] (4.39889817542074,-0.37578371949005934)node {$c$};
            \draw[gray] (2.1921253600271564,0.7843383938133261)node {$d$};
            \draw[gray] (3.132140203941963,0.8044456632018786)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to de, ab\to de, C_1=\{a,c,e\}, C_2=\{b,c,d\}$}
\end{figure}

\section*{89}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.254239823453604,2.1870446862326918) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9163084053514702cm);
            \draw (2.778880571296993,-0.8362681385810314) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.019919747942423266cm);
            \draw (6.578482741357086,-0.22193124890254942) [color = {rgb,255:red,204;green,0;blue,0}] circle (1.1354256327181262cm);
            \draw (3.5818248496028326,1.5158872117671518) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.31871596707877226cm);
            \draw (4.217075159437394,1.4288883377401655) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.03983949588484653cm);
          
            \draw[gray] (4.176043931494624,2.3388727324497802)node {$a$};
            \draw[gray] (2.7139083740752126,-0.5761662276481694)node {$b$};
            \draw[gray] (6.4800151128827865,-0.12017343230111317)node {$c$};
            \draw[gray] (3.5335904289921554,1.5410353073177701)node {$d$};
            \draw[gray] (4.164967146968719,1.5634978156364356)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, abc\to de, a\to e, C_1=\{a,b,e\},C_2=\{c,d\}$}
\end{figure}

\section*{94}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.606242703587798,1.6596039863216725) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9975773268675007cm);
            \draw (3.1392514961815015,-0.5307469222958515) [color = {rgb,255:red,0;green,0;blue,0}] circle (0.8674585451021746cm);
            \draw (6.33927501509449,-0.5200549392219795) [color = {rgb,255:red,0;green,0;blue,0}] circle (0.9325179359848377cm);
            \draw (4.658885338467378,-0.23546601231507575) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.34698341804086985cm);
              \draw (4.578880571296993,0.2362681385810314) [color = {rgb,255:red,0;green,0;blue,0}] circle (0.019919747942423266cm);
            \draw[gray] (4.544624503570707,1.812189615239307)node {$a$};
            \draw[gray] (3.114454192686913,-0.39001953603314915)node {$b$};
            \draw[gray] (6.3165169241347,-0.36470678716794847)node {$c$};
            \draw[gray] (4.5825936268685075,-0.09892292408334165)node {$d$};
            \draw[gray] (4.557280878003307,0.43264480208587197)node {$e$};
        \end{tikzpicture}
    \caption{$ad\to e, abc\to de, bc\to e, ac\to e, ab\to e, C_1=\{a,d\}$}
\end{figure}

\section*{95}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7608182445869123,0.38040912229345614) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7608182445869123cm);
            \draw (4.239181755413087,0.39037098311361546) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7608182445869123cm);
            \draw (2.7285889085624198,0.7680191948262931) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.3518784381214469cm);
            \draw (1.6986392402551467,0.27593213107947073) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.2662863856054193cm);
            \draw (2.7608182445869123,0.18040912229345614) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.05608182445869123cm);
            \draw[gray] (0.7201870553632361,0.4418684665289807)node {$a$};
            \draw[gray] (4.2220159276079645,0.49336594994434585)node {$b$};
            \draw[gray] (2.717145023359004,0.8481263912501945)node {$c$};
            \draw[gray] (1.6356978716363677,0.34459544229995764)node {$d$};
            \draw[gray] (2.7400327937658324,0.0129907624606912)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to d, ab\to cde, C_1=\{a,c,e\},C_2=\{b,c,d\}$}
\end{figure}

\section*{96}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.3608829403576157,-1.6712499451987575) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.5065216672960213cm);
            \draw (4.773781716163415,-0.5233400966559287) [color = {rgb,255:red,255;green,0;blue,255}] circle (1.0805795568981789cm);
            \draw (2.0260866691840853,1.3507244461227235) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9792752234389744cm);
            \draw (2.6194703641304846,-0.3811211773674367) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7766665565205659cm);
            \draw (2.629669289131786,-0.8408845411768853) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.13507244461227236cm);
            \draw[gray] (1.5201870553632361,-1.4418684665289807)node {$a$};
            \draw[gray] (4.2220159276079645,-0.49336594994434585)node {$b$};
            \draw[gray] (2.417145023359004,0.8481263912501945)node {$c$};
            \draw[gray] (2.6356978716363677,-0.34459544229995764)node {$d$};
            \draw[gray] (2.9000327937658324,-0.729907624606912)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, bd\to e, ad\to e, abc\to de, ab\to e, C_1 = \{a,b,c,e\},C_2=\{b,d,e\}$}
\end{figure}

\section*{105}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.87242633275126,1.0444382467869633) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.9520491477844812cm);
            \draw (4.149096862710996,1.1424321317951076) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7712803222557822cm);
            \draw (2.5566962313286945,1.7181462062179564) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6748702819738094cm);
            \draw (2.348459225686393,0.9280705083397918) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.46999894637461725cm);
            \draw (2.1279729844180744,0.9709428330308549) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.09641004028197278cm);
            \draw[gray] (0.10072448831214476,0.8300766233316472)node {$a$};
            \draw[gray] (3.885738296751615,1.7242708240309654)node {$b$};
            \draw[gray] (3.0895379810604644,1.6936477349659202)node {$c$};
            \draw[gray] (2.15247145567011,0.44422570111207843)node {$d$};
            \draw[gray] (1.944234450027809,0.9464443617788189)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, bd\to e,ad\to e, abc\to de, ac\to e, ab\to e, C_1=\{a,b,c,e\}, C_2=\{c,d\}$}
\end{figure}

\section*{114}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.5665434739175956,0.3630273507115652) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.0259439268848969cm);
            \draw (3.877363069046503,1.2047611460833452) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.663236477986196cm);
            \draw (3.7838370917829747,-0.49117657496201905) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.663236477986196cm);
            \draw (2.0941344358885607,0.6311351522003544) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.20726139937068624cm);
            \draw (2.0265434739175956,0.4130273507115652) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.0259439268848969cm);
            \draw[gray] (0.5416032133139881,0.4503182628241943)node {$a$};
            \draw[gray] (3.8399526781410915,1.267111797592366)node {$b$};
            \draw[gray] (3.7526617660284654,-0.4350609886039004)node {$c$};
            \draw[gray] (2.0567240449831488,0.7059559340111793)node {$d$};
            \draw[gray] (2.0255487192286394,0.24290787191878175)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, ac\to de, ab\to de, C_1 = \{a,b,e\},C_2=\{b,c,d\}$}
\end{figure}

\section*{115}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.923503066658623,-0.40427923090986523) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.093555225525606cm);
            \draw (4.736392615607411,-0.355772651559971) [color = {rgb,255:red,153;green,51;blue,255}] circle (1.093555225525606cm);
            \draw (3.3202322820383814,-0.7004134407028869) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.3436887851651904cm);
            \draw (3.382894243700728,-0.048729039414464145) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.3541035968368629cm);
            \draw (3.057363069046503,-0.2647611460833452) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.0163236477986196cm);
            \draw[gray] (1.876301656985897,-0.2936897269673616)node {$a$};
            \draw[gray] (4.693484886747575,-0.24699608227517772)node {$b$};
            \draw[gray] (3.2537641754052813,-0.6283275139280124)node {$c$};
            \draw[gray] (3.339369190674282,0.05651260822401725)node {$d$};
            \draw[gray] (2.8903364189826426,-0.26256063050590567)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, ac\to e, ab\to cde, C_1=\{a,b,e\}, C_2=\{b,c,d,e\}$}
\end{figure}

\section*{122}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.9049773755656108,0.4524886877828054) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9162895927601808cm);
            \draw (4.072398190045249,0.4524886877828054) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.9162895927601808cm);
            \draw (2.9393234960277597,0.17167448201291538) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.588235294117647cm);
            \draw (1.7550567114087685,0.825063052837205) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.2941176470588235cm);
            \draw (2.2042613538504545,0.5528178149937509) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.3280542986425339cm);
            \draw[gray] (0.9042903431479989,0.5255932912094056)node {$a$};
            \draw[gray] (4.0351105783476315,0.5119810293172329)node {$b$};
            \draw[gray] (2.918905103189501,0.280572577150297)node {$c$};
            \draw[gray] (1.7210260566783377,0.8931243622980685)node {$d$};
            \draw[gray] (2.1906490919582824,0.6344913863467871)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to de, ab\to cde, C_1=\{a,b,e\},C_2=\{b,c,d\}$}
\end{figure}

\section*{129}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.5386741027357689,0.5258072533426245) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.857531029866986cm);
            \draw (4.823612043001797,0.5359568936668663) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.857531029866986cm);
            \draw (3.0784439214400425,1.775358676898484) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.468962281958508cm);
            \draw (3.5137715141627166,1.017566200677511) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.3483719808834631cm);
            \draw (3.083612043001797,1.2459568936668663) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.037531029866986cm);
            \draw[gray] (1.4903043702110272,0.6386699625670247)node {$a$};
            \draw[gray] (4.771384559805997,0.654793206741939)node {$b$};
            \draw[gray] (3.0461974330902146,1.8559748977730557)node {$c$};
            \draw[gray] (3.4654017816379747,1.0901207994646256)node {$d$};
            \draw[gray] (2.958135811002758,1.1916613516510544)node {$e$};
        \end{tikzpicture}
    \caption{$ad\to e, bc\to e, ac\to e, ab\to de, C_1=\{a,b,e\}, C_2=\{a,c,d\}$}
\end{figure}

\section*{132}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (1.2960360732296003,0.6480180366148002) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.0368288585836802cm);
            \draw (3.6733678146116793,-0.9822881729882387) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.0368288585836802cm);
            \draw (3.8881082196888013,1.9440541098444006) [color = {rgb,255:red,255;green,0;blue,255}] circle (1.0368288585836802cm);
            \draw (2.4744627922315576,0.5577686850285462) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.016200450915370004cm);
            \draw (2.961822557426729,0.5480214897246425) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.016200450915370004cm);
            \draw[gray] (1.2507193390943891,0.7270235009948335)node {$a$};
            \draw[gray] (3.6516541896951,-0.8812950367473568)node {$b$};
            \draw[gray] (3.828646181886819,2.0660063984452695)node {$c$};
            \draw[gray] (2.4281008523697376,0.7500704609114751)node {$d$};
            \draw[gray] (2.951381524936559,0.6846798528948034)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to e, ac\to de, ab\to de, C_1=\{b,c,d\},C_2=\{a,c,e\}$}
\end{figure}

\section*{134}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (2.16431605453767,1.11889327842919) [color = {rgb,255:red,153;green,51;blue,255}] circle (1.820495447927309cm);
            \draw (1.0268019607180707,-0.5053555499986746) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.1713265285113694cm);
            \draw (3.684148903695332,-0.5138464250981529) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.1713265285113694cm);
            \draw (2.673471597346966,-1.5264597597974565) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.04233710344016998cm);
            \draw (2.197982591776191,-0.17641061898039612) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.26813498845440986cm);
            \draw[gray] (2.1045829656819315,1.2245837724335344)node {$a$};
            \draw[gray] (1.0177509529487316,-0.43113687196474704)node {$b$};
            \draw[gray] (3.6499222337869504,-0.3886824964673552)node {$c$};
            \draw[gray] (2.5140354716506193,-1.424569258603716)node {$d$};
            \draw[gray] (2.1810008415772346,-0.05753836758769891)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de, bc\to e, a\to e, C_1=\{a,b,c,e\},C_2=\{a,d\}$}
\end{figure}

\section*{143}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (-0.12534493748869693,0.1104163926261557) [color = {rgb,255:red,255;green,0;blue,255}] circle (1.2466330979537104cm);
            \draw (2.5571960983665853,0.6392990245916463) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.0708258661910077cm);
            \draw (2.191449964529945,-2.207051140168085) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.0548433905762165cm);
            \draw (1.5179902993679368,-0.3126897129462368) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.9909134881170518cm);
            \draw (0.9022269213294356,-0.06704339958705853) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.20777218299228506cm);
            \draw[gray] (-0.1794661308671229,0.25435195014013623)node {$a$};
            \draw[gray] (2.4861023342388737,0.7409239715483875)node {$b$};
            \draw[gray] (2.1370397971416604,-2.093886935786642)node {$c$};
            \draw[gray] (1.4918029861437798,-0.17933180807156604)node {$d$};
            \draw[gray] (0.8677214804245188,0.00453185527186945)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, bd\to e, abc\to de, a\to e, C_1=\{a,b,c,e\},C_2=\{a,d,e\}$}
\end{figure}

\section*{147}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.87242633275126,1.0444382467869633) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.9520491477844812cm);
            \draw (4.149096862710996,1.1424321317951076) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.7712803222557822cm);
            \draw (2.5566962313286945,1.7181462062179564) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6748702819738094cm);
            \draw (2.348459225686393,0.9280705083397918) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.46999894637461725cm);
            \draw (2.6118177916457737,1.0015659220959001) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.09641004028197278cm);
            \draw[gray] (0.10072448831214476,0.8300766233316472)node {$a$};
            \draw[gray] (3.885738296751615,1.7242708240309654)node {$b$};
            \draw[gray] (3.0895379810604644,1.6936477349659202)node {$c$};
            \draw[gray] (2.0299790994099327,0.44422570111207843)node {$d$};
            \draw[gray] (2.452577728507544,1.215927545551216)node {$e$};
        \end{tikzpicture}
    \caption{$cd\to e, bd\to e, ad\to e, abc\to de, bc\to e, ac\to e, ab\to e, C_1=\{a,b,c,e\}, C_2=\{c,d\}$}
\end{figure}

\section*{153}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7493448757040252,0.3746724378520126) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.7025108209725236cm);
            \draw (4.3443232337589786,0.39011972478202833) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7025108209725236cm);
            \draw (2.422565226803568,0.5986389220176653) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.39340605974461323cm);
            \draw (1.4137831645014618,0.0012596002074622646) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.1311353532482044cm);
            \draw (1.5443232337589786,0.22011972478202833) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.0125108209725236cm);
            \draw[gray] (0.7461020759903616,0.42803488572560616)node {$a$};
            \draw[gray] (4.323789860441575,0.44393572032316764)node {$b$};
            \draw[gray] (2.3997888741367004,0.6612471264898406)node {$c$};
            \draw[gray] (1.3715349034944255,-0.26761596818088036)node {$d$};
            \draw[gray] (1.4404385200838565,0.2478254269532433)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ad\to e, ac\to de, ab\to cde, C_1 = \{a,b,e\}, C_2 = \{a,c,d\}$}
\end{figure}

\section*{161}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.2850661841460367,1.7414266095244986) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.0860429392314208cm);
            \draw (1.459303821148145,-2.0158001480133745) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.0798560984728986cm);
            \draw (5.447153192959329,-2.0926743527711826) [color = {rgb,255:red,244;green,0;blue,153}] circle (0.0798560984728986cm);
            \draw (3.4003774912827454,0.9246381839727871) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.3194243938915944cm);
            \draw (3.044834294277893,0.7708897744571708) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.04791365908373916cm);
            \draw[gray] (3.1981571952199133,1.803876873751328)node {$a$};
            \draw[gray] (1.4259214884973044,-1.7106575620562802)node {$b$};
            \draw[gray] (5.4179271713169195,-1.7554109889937212)node {$c$};
            \draw[gray] (3.377170902969672,1.0162165596523651)node {$d$};
            \draw[gray] (2.8222284089454206,0.6581891441528368)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to de, ab\to de, a\to e, C_1 = \{a,c,e\}, C_2 = \{b,c,d\}$}
\end{figure}

\section*{175}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (3.40512202124116,1.9413585357920013) [color = {rgb,255:red,255;green,0;blue,255}] circle (1.1395112861695995cm);
            \draw (1.9910707596221608,-0.2761309426560374) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.1395112861695995cm);
            \draw (4.712048187282962,-0.42610607646411724) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.1395112861695995cm);
            \draw (3.1587343014136064,0.4951697454998022) [color = {rgb,255:red,204;green,0;blue,0}] circle (0.017804863846399992cm);
            \draw (3.522959626376076,0.6022948410770022) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.05341459153919997cm);
            \draw[gray] (3.364947167084412,2.04410960294636)node {$a$};
            \draw[gray] (1.9010348457844404,-0.16178567572487573)node {$b$};
            \draw[gray] (4.658403944123428,-0.25202684621597177)node {$c$};
            \draw[gray] (2.9243040457748275,0.6102776718100569)node {$d$};
            \draw[gray] (3.475241931017971,0.3804652488586871)node {$e$};
        \end{tikzpicture}
    \caption{$bc\to de, ac\to de, ab\to de, C_1 = \{a,b,e\}, C_2 = \{a,c,d\}$}
\end{figure}

\section*{206}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (4.3572094988751395,0.30096526533994084) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.9713676394370918cm);
            \draw (6.511374170322887,0.7407738857605354) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.0596737884768275cm);
            \draw (3.737887155833912,1.6024397543396596) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.9890288692450389cm);
            \draw (4.945144346225194,0.7064491923178849) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.0773350182847745cm);
            \draw (4.393112243399269,0.6599927105812428) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.14128983846357698cm);
            \draw[gray] (3.6481302945235887,-0.49787080032195574)node {$a$};
            \draw[gray] (7.139672199495148,1.8806860244016688)node {$b$};
            \draw[gray] (2.571047958799715,1.701172301781018)node {$c$};
            \draw[gray] (5.389413403943852,1.9435158273188968)node {$d$};
            \draw[gray] (4.105890287206236,0.7048711412364054)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de,a\to e,bc\to e,bd\to e,cd\to e,C_1 = \{a,d\},C_2 = \{a,b,c,e\}$}
\end{figure}
\section*{211}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (0.7878670239187578,0.3939335119593789) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.7878670239187578cm);
            \draw (4.212132976081242,0.5346076873602138) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.7878670239187578cm);
            \draw (2.6063576039553915,0.7597717616804501) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.38408517416039445cm);
            \draw (1.4234246911720192,-0.054659311066612336) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.10833171578882922cm);
            \draw (1.4878670239187578,0.1039335119593789) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.01878670239187578cm);
            \draw[gray] (0.7467304682598015,0.4564296658475879)node {$a$};
            \draw[gray] (4.188926316142,0.6088005082085743)node {$b$};
            \draw[gray] (2.575180576591593,0.8373567717500541)node {$c$};
            \draw[gray] (1.6116214167440895,-0.109498090476292)node {$d$};
            \draw[gray] (1.680880890544536,0.2070955601659736)node {$e$};
        \end{tikzpicture}
    \caption{$bcd\to e, ac\to de, ab\to cde, a\to e, C_1 = \{a,b,e\}, C_2 = \{b,c,d\}$}
\end{figure}

\section*{235}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (5.6515935385430796,0.0) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.6534655028940436cm);
            \draw (6.511374170322887,0.7407738857605354) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.0596737884768275cm);
            \draw (3.737887155833912,1.6024397543396596) [color = {rgb,255:red,;green,51;blue,255}] circle (0.9890288692450389cm);
            \draw (5.0034589003094645,0.8036036886777634) [color = {rgb,255:red,255;green,0;blue,0}] circle (0.9537064096291448cm);
            \draw (5.685611046267918,0.48047898796059174) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.14128983846357698cm);
            \draw[gray] (5.039361644833593,-0.5427492309771184)node {$a$};
            \draw[gray] (7.139672199495148,1.8806860244016688)node {$b$};
            \draw[gray] (2.571047958799715,1.701172301781018)node {$c$};
            \draw[gray] (5.389413403943852,1.9435158273188968)node {$d$};
            \draw[gray] (5.317607914895594,0.48945467409162435)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de,a\to e,b\to e,cd\to e, , C_1=\{a,d\},C_2=\{a,b,c,e\}$}
\end{figure}

\section*{351}
\begin{figure}[H]
    \centering
        \begin{tikzpicture}
            %circles
            \draw (8.323271018305324,0.0) [color = {rgb,255:red,255;green,0;blue,255}] circle (0.9623782114915531cm);
            \draw (9.589495697378387,1.0909598810351682) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.5606133159322482cm);
            \draw (7.606681441514067,1.4610852087965194) [color = {rgb,255:red,0;green,0;blue,255}] circle (1.4565724282034316cm);
            \draw (8.323271018305324,1.0404088772881654) [color = {rgb,255:red,255;green,0;blue,0}] circle (1.3785417624068192cm);
            \draw (8.37336962044827,0.707615791568055) [color = {rgb,255:red,0;green,0;blue,255}] circle (0.2080817754576331cm);
            \draw[gray] (7.5009313478679704,-0.7464479960658236)node {$a$};
            \draw[gray] (10.713090442368172,2.4789298601402345)node {$b$};
            \draw[gray] (6.430211649701235,2.9019302347246354)node {$c$};
            \draw[gray] (7.818181628806261,2.6772112857266723)node {$d$};
            \draw[gray] (7.831400390512023,0.7208345532738175)node {$e$};
        \end{tikzpicture}
    \caption{$abc\to de,a\to e,b\to e,c\to e, C1=\{a,d\},C2=\{a,b,c,e\}$}
\end{figure}

% \end{document}
